Nonnegative rank depends on the field

We present an example of a subfield $\mathcal{F}\subset\mathbb{R}$ and a matrix $A$ whose conventional and nonnegative ranks equal five, but the nonnegative rank with respect to $\mathcal{F}$ equals six. In other words, $A$ can be represented as a sum of five rank-one matrices with nonnegative real entries but not as a sum of five rank-one matrices with nonnegative entries in $\mathcal{F}$.

==> anc/file_1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     50340,       1334]
NotebookOptionsPosition[     48099,       1257]
NotebookOutlinePosition[     48456,       1273]
CellTagsIndexPosition[     48413,       1270]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"In", " ", "this", " ", "file"}], ",", " ", 
   RowBox[{"we", " ", "compute", " ", "alpha"}], ",", " ", "beta", ",", " ", 
   "gamma", ",", " ", "tau"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.708187086226708*^9, 3.708187117557108*^9}, {
  3.708409262091806*^9, 3.70840926514123*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "We", " ", "also", " ", "prove", " ", "that", " ", "tau", " ", "notin", " ",
    "F"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.70840927673394*^9, 3.708409296153236*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "newt", ",", "t", ",", "alpha", ",", "beta", ",", "gamma", ",", "tau"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7081866933505898`*^9, 3.708186703792391*^9}, {
  3.708187279584302*^9, 3.681666529519794*^9}, {3.708409251823597*^9, 
  3.708409253108508*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "is", " ", "the", " ", "polynomial", " ", "as", " ", "in", 
    " ", "the", " ", "beginning", " ", "of", " ", "Section", " ", "2"}], " ", 
   "*)"}], 
  RowBox[{
   RowBox[{"pi", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "96"}], " ", "alpha"}], "-", 
      RowBox[{"96", " ", "beta"}], "-", 
      RowBox[{"48", " ", "alpha", " ", "beta"}], "-", 
      RowBox[{"192", " ", "gamma"}], "-", 
      RowBox[{"96", " ", "alpha", " ", "gamma"}], "-", 
      RowBox[{"96", " ", "beta", " ", "gamma"}], "+", 
      RowBox[{"99", " ", "alpha", " ", "beta", " ", "gamma"}], "-", 
      RowBox[{"1392", " ", "alpha", " ", "t"}], "-", 
      RowBox[{"1296", " ", "beta", " ", "t"}], "-", 
      RowBox[{"96", " ", "alpha", " ", "beta", " ", "t"}], "-", 
      RowBox[{"1696", " ", "gamma", " ", "t"}], "-", 
      RowBox[{"1624", " ", "alpha", " ", "gamma", " ", "t"}], "-", 
      RowBox[{"952", " ", "beta", " ", "gamma", " ", "t"}], "+", 
      RowBox[{"1370", " ", "alpha", " ", "beta", " ", "gamma", " ", "t"}], 
      "-", 
      RowBox[{"256", " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"8608", " ", "alpha", " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"5488", " ", "beta", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"1172", " ", "alpha", " ", "beta", " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"5536", " ", "gamma", " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"10240", " ", "alpha", " ", "gamma", " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"2164", " ", "beta", " ", "gamma", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"4292", " ", "alpha", " ", "beta", " ", "gamma", " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"2944", " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"25648", " ", "alpha", " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"8512", " ", "beta", " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"4100", " ", "alpha", " ", "beta", " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"8192", " ", "gamma", " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"21056", " ", "alpha", " ", "gamma", " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"1736", " ", "beta", " ", "gamma", " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"4768", " ", "alpha", " ", "beta", " ", "gamma", " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"8576", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"32288", " ", "alpha", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"4832", " ", "beta", " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{"4072", " ", "alpha", " ", "beta", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"2912", " ", "gamma", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"12608", " ", "alpha", " ", "gamma", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"440", " ", "beta", " ", "gamma", " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{"1744", " ", "alpha", " ", "beta", " ", "gamma", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"3584", " ", 
       SuperscriptBox["t", "5"]}], "-", 
      RowBox[{"11648", " ", "alpha", " ", 
       SuperscriptBox["t", "5"]}], "-", 
      RowBox[{"896", " ", "beta", " ", 
       SuperscriptBox["t", "5"]}], "+", 
      RowBox[{"1120", " ", "alpha", " ", "beta", " ", 
       SuperscriptBox["t", "5"]}]}], ")"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.708186708887142*^9, 3.708186750017047*^9}, {
  3.7081870651897287`*^9, 3.708187071874316*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"pi2", " ", "is", " ", "pi", 
    RowBox[{"(", 
     RowBox[{"-", "2"}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"t", "=", 
    RowBox[{"-", "2"}]}], ";", 
   RowBox[{"pi2", "=", "pi"}], ";", 
   RowBox[{"Clear", "[", "t", "]"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.708186941202755*^9, 3.7081869531251497`*^9}, {
  3.7081870539034986`*^9, 3.708187075407868*^9}, {3.708187272179903*^9, 
  3.708187274234037*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"pi", 
    RowBox[{"(", 
     RowBox[{"-", "2"}], ")"}], " ", "should", " ", "be", " ", "zero"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"solvegamma", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"pi2", "\[Equal]", "0"}], ",", "gamma"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"gamma", "=", 
    RowBox[{"gamma", "/.", 
     RowBox[{"solvegamma", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.70818713073188*^9, 3.70818716685598*^9}, {
   3.7081871968612413`*^9, 3.7081872096590242`*^9}, 3.708409974560321*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"gamma", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"448", " ", 
       RowBox[{"(", 
        RowBox[{"22", "+", "beta"}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "23696"}], "+", 
       RowBox[{"1429", " ", "beta"}]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.708187167988536*^9, {3.708187206894785*^9, 3.7081872234564457`*^9}, 
   3.708187285877603*^9, 3.7081875373582983`*^9, 3.70818883346909*^9, {
   3.7081898025375834`*^9, 3.681666158387905*^9}, 3.681666538163067*^9, 
   3.7081932598725653`*^9, 3.70819341619046*^9, 3.708193717627707*^9, 
   3.7081937700313787`*^9, 3.7081938489034348`*^9, 3.708231849229905*^9, 
   3.708232796563468*^9, 3.7082398361798353`*^9, 3.708409955775062*^9, {
   3.708413712518807*^9, 3.708413738210463*^9}, 3.708413795678144*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"448", " ", 
    RowBox[{"(", 
     RowBox[{"22", "+", "beta"}], ")"}]}], 
   RowBox[{
    RowBox[{"-", "23696"}], "+", 
    RowBox[{"1429", " ", "beta"}]}]]}]], "Output",
 CellChangeTimes->{
  3.708187167988536*^9, {3.708187206894785*^9, 3.7081872234564457`*^9}, 
   3.708187285877603*^9, 3.7081875373582983`*^9, 3.70818883346909*^9, {
   3.7081898025375834`*^9, 3.681666158387905*^9}, 3.681666538163067*^9, 
   3.7081932598725653`*^9, 3.70819341619046*^9, 3.708193717627707*^9, 
   3.7081937700313787`*^9, 3.7081938489034348`*^9, 3.708231849229905*^9, 
   3.708232796563468*^9, 3.7082398361798353`*^9, 3.708409955775062*^9, {
   3.708413712518807*^9, 3.708413738210463*^9}, 3.708413795688294*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Now", " ", "we", " ", "change", " ", "the", " ", "variable", " ", 
     "newt"}], ":=", 
    RowBox[{
     RowBox[{"-", "t"}], "-", "2"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"t", "=", 
    RowBox[{
     RowBox[{"-", "2"}], "-", "newt"}]}], ";", 
   RowBox[{"newpi", "=", 
    RowBox[{"Together", "[", "pi", "]"}]}], ";", 
   RowBox[{"Clear", "[", "t", "]"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.708187302050085*^9, 3.708187402138741*^9}, {
  3.7081875159853373`*^9, 3.7081875211526127`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Let", " ", "us", " ", "print", " ", "newpi"}], " ", "*)"}], 
  "\[IndentingNewLine]", "newpi"}]], "Input",
 CellChangeTimes->{{3.708187450956871*^9, 3.708187465852688*^9}, {
  3.7081875282645283`*^9, 3.708187530091564*^9}, {3.708232809086297*^9, 
  3.7082328262917147`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"-", "23696"}], "+", 
     RowBox[{"1429", " ", "beta"}]}]], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"238242816", " ", "newt"}], "+", 
      RowBox[{"558528960", " ", "alpha", " ", "newt"}], "-", 
      RowBox[{"29332800", " ", "beta", " ", "newt"}], "-", 
      RowBox[{"69759228", " ", "alpha", " ", "beta", " ", "newt"}], "+", 
      RowBox[{"413532", " ", 
       SuperscriptBox["beta", "2"], " ", "newt"}], "+", 
      RowBox[{"2937792", " ", "alpha", " ", 
       SuperscriptBox["beta", "2"], " ", "newt"}], "+", 
      RowBox[{"517618688", " ", 
       SuperscriptBox["newt", "2"]}], "+", 
      RowBox[{"1330754048", " ", "alpha", " ", 
       SuperscriptBox["newt", "2"]}], "-", 
      RowBox[{"36070976", " ", "beta", " ", 
       SuperscriptBox["newt", "2"]}], "-", 
      RowBox[{"176270000", " ", "alpha", " ", "beta", " ", 
       SuperscriptBox["newt", "2"]}], "-", 
      RowBox[{"721492", " ", 
       SuperscriptBox["beta", "2"], " ", 
       SuperscriptBox["newt", "2"]}], "+", 
      RowBox[{"7430405", " ", "alpha", " ", 
       SuperscriptBox["beta", "2"], " ", 
       SuperscriptBox["newt", "2"]}], "+", 
      RowBox[{"423054848", " ", 
       SuperscriptBox["newt", "3"]}], "+", 
      RowBox[{"1185209024", " ", "alpha", " ", 
       SuperscriptBox["newt", "3"]}], "-", 
      RowBox[{"101216", " ", "beta", " ", 
       SuperscriptBox["newt", "3"]}], "-", 
      RowBox[{"166346060", " ", "alpha", " ", "beta", " ", 
       SuperscriptBox["newt", "3"]}], "-", 
      RowBox[{"2234704", " ", 
       SuperscriptBox["beta", "2"], " ", 
       SuperscriptBox["newt", "3"]}], "+", 
      RowBox[{"6860357", " ", "alpha", " ", 
       SuperscriptBox["beta", "2"], " ", 
       SuperscriptBox["newt", "3"]}], "+", 
      RowBox[{"154336768", " ", 
       SuperscriptBox["newt", "4"]}], "+", 
      RowBox[{"467687296", " ", "alpha", " ", 
       SuperscriptBox["newt", "4"]}], "+", 
      RowBox[{"13303904", " ", "beta", " ", 
       SuperscriptBox["newt", "4"]}], "-", 
      RowBox[{"69418744", " ", "alpha", " ", "beta", " ", 
       SuperscriptBox["newt", "4"]}], "-", 
      RowBox[{"1524008", " ", 
       SuperscriptBox["beta", "2"], " ", 
       SuperscriptBox["newt", "4"]}], "+", 
      RowBox[{"2741806", " ", "alpha", " ", 
       SuperscriptBox["beta", "2"], " ", 
       SuperscriptBox["newt", "4"]}], "+", 
      RowBox[{"21231616", " ", 
       SuperscriptBox["newt", "5"]}], "+", 
      RowBox[{"69002752", " ", "alpha", " ", 
       SuperscriptBox["newt", "5"]}], "+", 
      RowBox[{"4027520", " ", "beta", " ", 
       SuperscriptBox["newt", "5"]}], "-", 
      RowBox[{"10796128", " ", "alpha", " ", "beta", " ", 
       SuperscriptBox["newt", "5"]}], "-", 
      RowBox[{"320096", " ", 
       SuperscriptBox["beta", "2"], " ", 
       SuperscriptBox["newt", "5"]}], "+", 
      RowBox[{"400120", " ", "alpha", " ", 
       SuperscriptBox["beta", "2"], " ", 
       SuperscriptBox["newt", "5"]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.708187451782542*^9, 3.708187466077093*^9}, {
   3.708187530631345*^9, 3.7081875406496887`*^9}, 3.708188837156435*^9, {
   3.708189808311399*^9, 3.681666160435687*^9}, 3.6816665433841047`*^9, 
   3.7081932627460823`*^9, 3.708193424350971*^9, 3.708193720032254*^9, 
   3.70819377503265*^9, 3.708193848946336*^9, 3.708231854493827*^9, 
   3.708232799388215*^9, 3.708239839527582*^9, 3.708410004054199*^9, 
   3.708413712567937*^9, 3.708413743270729*^9, 3.708413795732999*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"The", " ", "value"}], " ", "-", 
    RowBox[{
     FractionBox["4", 
      RowBox[{
       RowBox[{"-", "23696"}], "+", 
       RowBox[{"1429", " ", "beta"}]}]], " ", "is", " ", "just", " ", "a", 
     " ", "constant", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"that", " ", "is"}], ",", " ", 
       RowBox[{
       "it", " ", "is", " ", "independent", " ", "of", " ", "newt"}]}], 
      ")"}]}]}], ",", " ", 
   RowBox[{
   "so", " ", "we", " ", "can", " ", "forget", " ", "about", " ", "it", " ", 
    "as", " ", "u", " ", "is", " ", "defined", " ", "up", " ", "to", " ", "a",
     " ", "multiplication", " ", "by", " ", "constant"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.7081875736922207`*^9, 3.708187691901743*^9}, {
  3.708188296372037*^9, 3.7081883311511717`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"So", " ", "I", " ", "copy"}], "-", 
     RowBox[{
     "paste", " ", "the", " ", "expression", " ", "in", " ", "the", " ", 
      "brackets", " ", "above"}]}], "..."}], " ", "*)"}], " ", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"NewpiTimesConstant", "=", 
     RowBox[{
      RowBox[{"238242816", " ", "newt"}], "+", 
      RowBox[{"558528960", " ", "alpha", " ", "newt"}], "-", 
      RowBox[{"29332800", " ", "beta", " ", "newt"}], "-", 
      RowBox[{"69759228", " ", "alpha", " ", "beta", " ", "newt"}], "+", 
      RowBox[{"413532", " ", 
       SuperscriptBox["beta", "2"], " ", "newt"}], "+", 
      RowBox[{"2937792", " ", "alpha", " ", 
       SuperscriptBox["beta", "2"], " ", "newt"}], "+", 
      RowBox[{"517618688", " ", 
       SuperscriptBox["newt", "2"]}], "+", 
      RowBox[{"1330754048", " ", "alpha", " ", 
       SuperscriptBox["newt", "2"]}], "-", 
      RowBox[{"36070976", " ", "beta", " ", 
       SuperscriptBox["newt", "2"]}], "-", 
      RowBox[{"176270000", " ", "alpha", " ", "beta", " ", 
       SuperscriptBox["newt", "2"]}], "-", 
      RowBox[{"721492", " ", 
       SuperscriptBox["beta", "2"], " ", 
       SuperscriptBox["newt", "2"]}], "+", 
      RowBox[{"7430405", " ", "alpha", " ", 
       SuperscriptBox["beta", "2"], " ", 
       SuperscriptBox["newt", "2"]}], "+", 
      RowBox[{"423054848", " ", 
       SuperscriptBox["newt", "3"]}], "+", 
      RowBox[{"1185209024", " ", "alpha", " ", 
       SuperscriptBox["newt", "3"]}], "-", 
      RowBox[{"101216", " ", "beta", " ", 
       SuperscriptBox["newt", "3"]}], "-", 
      RowBox[{"166346060", " ", "alpha", " ", "beta", " ", 
       SuperscriptBox["newt", "3"]}], "-", 
      RowBox[{"2234704", " ", 
       SuperscriptBox["beta", "2"], " ", 
       SuperscriptBox["newt", "3"]}], "+", 
      RowBox[{"6860357", " ", "alpha", " ", 
       SuperscriptBox["beta", "2"], " ", 
       SuperscriptBox["newt", "3"]}], "+", 
      RowBox[{"154336768", " ", 
       SuperscriptBox["newt", "4"]}], "+", 
      RowBox[{"467687296", " ", "alpha", " ", 
       SuperscriptBox["newt", "4"]}], "+", 
      RowBox[{"13303904", " ", "beta", " ", 
       SuperscriptBox["newt", "4"]}], "-", 
      RowBox[{"69418744", " ", "alpha", " ", "beta", " ", 
       SuperscriptBox["newt", "4"]}], "-", 
      RowBox[{"1524008", " ", 
       SuperscriptBox["beta", "2"], " ", 
       SuperscriptBox["newt", "4"]}], "+", 
      RowBox[{"2741806", " ", "alpha", " ", 
       SuperscriptBox["beta", "2"], " ", 
       SuperscriptBox["newt", "4"]}], "+", 
      RowBox[{"21231616", " ", 
       SuperscriptBox["newt", "5"]}], "+", 
      RowBox[{"69002752", " ", "alpha", " ", 
       SuperscriptBox["newt", "5"]}], "+", 
      RowBox[{"4027520", " ", "beta", " ", 
       SuperscriptBox["newt", "5"]}], "-", 
      RowBox[{"10796128", " ", "alpha", " ", "beta", " ", 
       SuperscriptBox["newt", "5"]}], "-", 
      RowBox[{"320096", " ", 
       SuperscriptBox["beta", "2"], " ", 
       SuperscriptBox["newt", "5"]}], "+", 
      RowBox[{"400120", " ", "alpha", " ", 
       SuperscriptBox["beta", "2"], " ", 
       SuperscriptBox["newt", "5"]}]}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.708187695061672*^9, 3.708187854883988*^9}, {
   3.708187903271192*^9, 3.70818790518188*^9}, {3.708188045581176*^9, 
   3.708188045842843*^9}, 3.708410032688404*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"...", "and", " ", "divide", " ", "it", " ", "by", " ", 
    RowBox[{"newt", ".", " ", "The"}], " ", "resulting", " ", "polynomial", 
    " ", "should", " ", "be", " ", "a", " ", "square"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"ShouldBeSquare", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{"NewpiTimesConstant", "/", "newt"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.708187407635717*^9, 3.708187446754381*^9}, {
   3.7081877621530943`*^9, 3.7081877655095253`*^9}, {3.7081878608626547`*^9, 
   3.708187954927973*^9}, {3.708187990186809*^9, 3.7081880698926888`*^9}, {
   3.708188107565783*^9, 3.708188133626525*^9}, {3.708188212316802*^9, 
   3.708188213361408*^9}, {3.7081888504430647`*^9, 3.708188861151474*^9}, 
   3.7081894062726383`*^9, {3.7084100397500763`*^9, 3.708410039865774*^9}}],

Cell[BoxData[
 RowBox[{"238242816", "+", 
  RowBox[{"558528960", " ", "alpha"}], "-", 
  RowBox[{"29332800", " ", "beta"}], "-", 
  RowBox[{"69759228", " ", "alpha", " ", "beta"}], "+", 
  RowBox[{"413532", " ", 
   SuperscriptBox["beta", "2"]}], "+", 
  RowBox[{"2937792", " ", "alpha", " ", 
   SuperscriptBox["beta", "2"]}], "+", 
  RowBox[{"517618688", " ", "newt"}], "+", 
  RowBox[{"1330754048", " ", "alpha", " ", "newt"}], "-", 
  RowBox[{"36070976", " ", "beta", " ", "newt"}], "-", 
  RowBox[{"176270000", " ", "alpha", " ", "beta", " ", "newt"}], "-", 
  RowBox[{"721492", " ", 
   SuperscriptBox["beta", "2"], " ", "newt"}], "+", 
  RowBox[{"7430405", " ", "alpha", " ", 
   SuperscriptBox["beta", "2"], " ", "newt"}], "+", 
  RowBox[{"423054848", " ", 
   SuperscriptBox["newt", "2"]}], "+", 
  RowBox[{"1185209024", " ", "alpha", " ", 
   SuperscriptBox["newt", "2"]}], "-", 
  RowBox[{"101216", " ", "beta", " ", 
   SuperscriptBox["newt", "2"]}], "-", 
  RowBox[{"166346060", " ", "alpha", " ", "beta", " ", 
   SuperscriptBox["newt", "2"]}], "-", 
  RowBox[{"2234704", " ", 
   SuperscriptBox["beta", "2"], " ", 
   SuperscriptBox["newt", "2"]}], "+", 
  RowBox[{"6860357", " ", "alpha", " ", 
   SuperscriptBox["beta", "2"], " ", 
   SuperscriptBox["newt", "2"]}], "+", 
  RowBox[{"154336768", " ", 
   SuperscriptBox["newt", "3"]}], "+", 
  RowBox[{"467687296", " ", "alpha", " ", 
   SuperscriptBox["newt", "3"]}], "+", 
  RowBox[{"13303904", " ", "beta", " ", 
   SuperscriptBox["newt", "3"]}], "-", 
  RowBox[{"69418744", " ", "alpha", " ", "beta", " ", 
   SuperscriptBox["newt", "3"]}], "-", 
  RowBox[{"1524008", " ", 
   SuperscriptBox["beta", "2"], " ", 
   SuperscriptBox["newt", "3"]}], "+", 
  RowBox[{"2741806", " ", "alpha", " ", 
   SuperscriptBox["beta", "2"], " ", 
   SuperscriptBox["newt", "3"]}], "+", 
  RowBox[{"21231616", " ", 
   SuperscriptBox["newt", "4"]}], "+", 
  RowBox[{"69002752", " ", "alpha", " ", 
   SuperscriptBox["newt", "4"]}], "+", 
  RowBox[{"4027520", " ", "beta", " ", 
   SuperscriptBox["newt", "4"]}], "-", 
  RowBox[{"10796128", " ", "alpha", " ", "beta", " ", 
   SuperscriptBox["newt", "4"]}], "-", 
  RowBox[{"320096", " ", 
   SuperscriptBox["beta", "2"], " ", 
   SuperscriptBox["newt", "4"]}], "+", 
  RowBox[{"400120", " ", "alpha", " ", 
   SuperscriptBox["beta", "2"], " ", 
   SuperscriptBox["newt", "4"]}]}]], "Output",
 CellChangeTimes->{{3.708187888614748*^9, 3.7081879552582083`*^9}, 
   3.7081879954384623`*^9, 3.7081880727970123`*^9, 3.708188133920802*^9, 
   3.708188841958641*^9, 3.708189407032989*^9, {3.7081898203132763`*^9, 
   3.681666164889287*^9}, 3.681666548731223*^9, 3.708193268007927*^9, 
   3.708193427435006*^9, 3.708193722659997*^9, 3.708193779932788*^9, 
   3.708193849026806*^9, 3.708231869062111*^9, 3.708232832545517*^9, 
   3.70823984301633*^9, 3.708410041458332*^9, 3.7084137126350718`*^9, 
   3.7084137476680593`*^9, 3.708413795774579*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Let", " ", "us", " ", "save", " ", "the", " ", "coefficient", " ", "list",
     " ", "of", " ", "ShouldBeSquare"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"y0", ",", "y1", ",", "y2", ",", "y3", ",", "y4"}], "}"}], "=", 
   RowBox[{"Expand", "[", 
    RowBox[{"CoefficientList", "[", 
     RowBox[{"ShouldBeSquare", ",", "newt"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.708188447927217*^9, 3.708188543931733*^9}, {
  3.708189429933384*^9, 3.708189435703891*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"238242816", "+", 
    RowBox[{"558528960", " ", "alpha"}], "-", 
    RowBox[{"29332800", " ", "beta"}], "-", 
    RowBox[{"69759228", " ", "alpha", " ", "beta"}], "+", 
    RowBox[{"413532", " ", 
     SuperscriptBox["beta", "2"]}], "+", 
    RowBox[{"2937792", " ", "alpha", " ", 
     SuperscriptBox["beta", "2"]}]}], ",", 
   RowBox[{"517618688", "+", 
    RowBox[{"1330754048", " ", "alpha"}], "-", 
    RowBox[{"36070976", " ", "beta"}], "-", 
    RowBox[{"176270000", " ", "alpha", " ", "beta"}], "-", 
    RowBox[{"721492", " ", 
     SuperscriptBox["beta", "2"]}], "+", 
    RowBox[{"7430405", " ", "alpha", " ", 
     SuperscriptBox["beta", "2"]}]}], ",", 
   RowBox[{"423054848", "+", 
    RowBox[{"1185209024", " ", "alpha"}], "-", 
    RowBox[{"101216", " ", "beta"}], "-", 
    RowBox[{"166346060", " ", "alpha", " ", "beta"}], "-", 
    RowBox[{"2234704", " ", 
     SuperscriptBox["beta", "2"]}], "+", 
    RowBox[{"6860357", " ", "alpha", " ", 
     SuperscriptBox["beta", "2"]}]}], ",", 
   RowBox[{"154336768", "+", 
    RowBox[{"467687296", " ", "alpha"}], "+", 
    RowBox[{"13303904", " ", "beta"}], "-", 
    RowBox[{"69418744", " ", "alpha", " ", "beta"}], "-", 
    RowBox[{"1524008", " ", 
     SuperscriptBox["beta", "2"]}], "+", 
    RowBox[{"2741806", " ", "alpha", " ", 
     SuperscriptBox["beta", "2"]}]}], ",", 
   RowBox[{"21231616", "+", 
    RowBox[{"69002752", " ", "alpha"}], "+", 
    RowBox[{"4027520", " ", "beta"}], "-", 
    RowBox[{"10796128", " ", "alpha", " ", "beta"}], "-", 
    RowBox[{"320096", " ", 
     SuperscriptBox["beta", "2"]}], "+", 
    RowBox[{"400120", " ", "alpha", " ", 
     SuperscriptBox["beta", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.708188494619503*^9, 3.708188544825203*^9}, {
   3.708189425301736*^9, 3.7081894360183268`*^9}, {3.7081898251310873`*^9, 
   3.6816661685202*^9}, 3.6816665525426064`*^9, 3.7081932696270037`*^9, 
   3.708193428974066*^9, 3.708193723970078*^9, 3.7081937812817574`*^9, 
   3.70819384907341*^9, 3.708231870687826*^9, 3.7082328344285583`*^9, 
   3.708239844501275*^9, 3.7084100501311626`*^9, 3.7084137126638517`*^9, 
   3.708413749491064*^9, 3.708413795812257*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "Now", " ", "we", " ", "use", " ", "the", " ", "fact", " ", "that", " ",
        "the", " ", "polynomial", "\[IndentingNewLine]", "y4", " ", 
       RowBox[{"variable", "^", "4"}]}], "  ", "+", "  ", 
      RowBox[{"y3", " ", 
       RowBox[{"variable", "^", "3"}]}], "  ", "+", "  ", 
      RowBox[{"y2", " ", 
       RowBox[{"variable", "^", "2"}]}], "  ", "+", "  ", 
      RowBox[{"y1", " ", "variable"}], "  ", "+", "  ", 
      RowBox[{
      "y0", "\[IndentingNewLine]", "is", " ", "a", " ", "square", " ", "if", 
       " ", "and", " ", "only", " ", "if", "\[IndentingNewLine]", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["y3", "3"], 
          RowBox[{"8", " ", 
           SuperscriptBox["y4", "3"]}]], "-", 
         FractionBox[
          RowBox[{"y2", " ", "y3"}], 
          RowBox[{"2", " ", 
           SuperscriptBox["y4", "2"]}]], "+", 
         FractionBox["y1", "y4"]}], ")"}]}]}], "\[Equal]", 
     RowBox[{
      RowBox[{"0", "      ", "AND", "    ", "4", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["y3", "4"]}], 
           RowBox[{"256", " ", 
            SuperscriptBox["y4", "4"]}]]}], "+", 
         FractionBox[
          RowBox[{"y2", " ", 
           SuperscriptBox["y3", "2"]}], 
          RowBox[{"16", " ", 
           SuperscriptBox["y4", "3"]}]], "-", 
         FractionBox[
          RowBox[{"y1", " ", "y3"}], 
          RowBox[{"4", " ", 
           SuperscriptBox["y4", "2"]}]], "+", 
         FractionBox["y0", "y4"]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["y3", "2"]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["y4", "2"]}]]}], "+", 
         FractionBox["y2", "y4"]}], ")"}], "^", "2"}]}], "\[Equal]", 
     RowBox[{"0.", "\[IndentingNewLine]", "In", " ", "this", " ", "case"}]}], 
    ",", " ", 
    RowBox[{
     RowBox[{"its", " ", "roots", " ", "are", "\[IndentingNewLine]", 
      RowBox[{"plus", "/", "minus"}], " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["y2", 
          RowBox[{"2", "y4"}]]}], "+", 
        FractionBox[
         RowBox[{"3", 
          SuperscriptBox["y3", "2"]}], 
         RowBox[{"16", 
          SuperscriptBox["y4", "2"]}]]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["y3", 
       RowBox[{"4", "y4"}]], "\[IndentingNewLine]", "Sorry", " ", "for", " ", 
      "not", " ", "writing", " ", "down", " ", "the", " ", "proof", " ", "of",
       " ", "this", " ", "fact", " ", "here"}]}], ",", " ", 
    RowBox[{
     RowBox[{
     "see", " ", "the", " ", "paper", " ", "or", " ", "a", " ", "hint", " ", 
      "at", " ", 
      RowBox[{"https", ":"}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{"mathoverflow", ".", "net"}], "/", "a"}], "/", "13675"}]}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"AlphaAndBeta", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            SuperscriptBox["y3", "3"], 
            RowBox[{"8", " ", 
             SuperscriptBox["y4", "3"]}]], "-", 
           FractionBox[
            RowBox[{"y2", " ", "y3"}], 
            RowBox[{"2", " ", 
             SuperscriptBox["y4", "2"]}]], "+", 
           FractionBox["y1", "y4"]}], ")"}], "\[Equal]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          RowBox[{"4", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"3", " ", 
                SuperscriptBox["y3", "4"]}], 
               RowBox[{"256", " ", 
                SuperscriptBox["y4", "4"]}]]}], "+", 
             FractionBox[
              RowBox[{"y2", " ", 
               SuperscriptBox["y3", "2"]}], 
              RowBox[{"16", " ", 
               SuperscriptBox["y4", "3"]}]], "-", 
             FractionBox[
              RowBox[{"y1", " ", "y3"}], 
              RowBox[{"4", " ", 
               SuperscriptBox["y4", "2"]}]], "+", 
             FractionBox["y0", "y4"]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"3", " ", 
                SuperscriptBox["y3", "2"]}], 
               RowBox[{"8", " ", 
                SuperscriptBox["y4", "2"]}]]}], "+", 
             FractionBox["y2", "y4"]}], ")"}], "^", "2"}]}], "\[Equal]", 
         "0"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"alpha", ",", "beta"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"N", "[", "AlphaAndBeta", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.708189442832775*^9, 3.708189665199417*^9}, {
   3.708189854805369*^9, 3.708189899332131*^9}, {3.708189933748652*^9, 
   3.708189985758868*^9}, {3.708231704722649*^9, 3.7082318217427883`*^9}, {
   3.70823199519812*^9, 3.7082320011798697`*^9}, 3.70841076944184*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"alpha", "\[Rule]", "28.77147731754224`"}], ",", 
     RowBox[{"beta", "\[Rule]", 
      RowBox[{"-", "0.601055742000501`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"alpha", "\[Rule]", 
      RowBox[{"-", "0.03111238605472778`"}]}], ",", 
     RowBox[{"beta", "\[Rule]", 
      RowBox[{"-", "0.4088741205676405`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"alpha", "\[Rule]", "0.601353136521422`"}], ",", 
     RowBox[{"beta", "\[Rule]", "0.4378336039293314`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"alpha", "\[Rule]", "46.56482333654769`"}], ",", 
     RowBox[{"beta", "\[Rule]", "4.2512285195055375`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"alpha", "\[Rule]", "5.186651580436003`"}], ",", 
     RowBox[{"beta", "\[Rule]", "6.102324128778762`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"alpha", "\[Rule]", "0.77931660115926`"}], ",", 
     RowBox[{"beta", "\[Rule]", "7.497138899276845`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"alpha", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "0.46155268845613007`"}], "-", 
       RowBox[{"1.9820109315844852`", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{"beta", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "5.261317653133207`"}], "-", 
       RowBox[{"19.898277406219428`", " ", "\[ImaginaryI]"}]}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"alpha", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "0.46155268845613007`"}], "+", 
       RowBox[{"1.9820109315844852`", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{"beta", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "5.261317653133207`"}], "+", 
       RowBox[{"19.898277406219428`", " ", "\[ImaginaryI]"}]}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"alpha", "\[Rule]", 
      RowBox[{"0.522546483097303`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.7037837445256279`", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{"beta", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "1.6843006949742612`"}], "-", 
       RowBox[{"0.2945287692078729`", " ", "\[ImaginaryI]"}]}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"alpha", "\[Rule]", 
      RowBox[{"0.522546483097303`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.7037837445256279`", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{"beta", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "1.6843006949742612`"}], "+", 
       RowBox[{"0.2945287692078729`", " ", "\[ImaginaryI]"}]}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"alpha", "\[Rule]", 
      RowBox[{"1.764917641952322`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.01519733764502935`", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{"beta", "\[Rule]", 
      RowBox[{"2.6560375021146143`", "\[VeryThinSpace]", "-", 
       RowBox[{"5.356194166886631`", " ", "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"alpha", "\[Rule]", 
      RowBox[{"1.764917641952322`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.01519733764502935`", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{"beta", "\[Rule]", 
      RowBox[{"2.6560375021146143`", "\[VeryThinSpace]", "+", 
       RowBox[{"5.356194166886631`", " ", "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"alpha", "\[Rule]", 
      RowBox[{"0.7478687828869851`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.2714673489248063`", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{"beta", "\[Rule]", 
      RowBox[{"14.0151881599727`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.5876680581205549`", " ", "\[ImaginaryI]"}]}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"alpha", "\[Rule]", 
      RowBox[{"0.7478687828869851`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.2714673489248063`", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{"beta", "\[Rule]", 
      RowBox[{"14.0151881599727`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.5876680581205549`", " ", "\[ImaginaryI]"}]}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"alpha", "\[Rule]", 
      RowBox[{"0.5485293351100506`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.43410175747441004`", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{"beta", "\[Rule]", 
      RowBox[{"20.556637843980983`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.3804295664902595`", " ", "\[ImaginaryI]"}]}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"alpha", "\[Rule]", 
      RowBox[{"0.5485293351100506`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.43410175747441004`", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{"beta", "\[Rule]", 
      RowBox[{"20.556637843980983`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.3804295664902595`", " ", "\[ImaginaryI]"}]}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7081898386267977`*^9, 3.708189901272778*^9}, {
   3.708189988311084*^9, 3.681666171672008*^9}, 3.681666559543139*^9, 
   3.708193273098901*^9, 3.708193432719366*^9, 3.7081937270550756`*^9, 
   3.708193784246749*^9, 3.708193850743095*^9, 3.7082318757831173`*^9, 
   3.708232885570219*^9, 3.708239848480996*^9, 3.708410508759239*^9, 
   3.708413714397962*^9, 3.7084137529352217`*^9, 3.708413797448558*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "desired", " ", "solution", " ", "alpha"}], "=", 
     RowBox[{
      RowBox[{"-", "0.0311"}], "..."}]}], ",", 
    RowBox[{"beta", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "0.4088"}], "..."}], " ", "is", " ", "second", " ", "in", 
      " ", "the", " ", "list", " ", 
      RowBox[{"above", ".", " ", "So"}], " ", "now", " ", "we", " ", "can", 
      " ", "define", " ", "alpha"}]}], ",", " ", "beta", ",", " ", "gamma"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"alpha", ",", "beta"}], "}"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"alpha", ",", "beta"}], "}"}], "/.", 
      RowBox[{"AlphaAndBeta", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", 
   RowBox[{"N", "[", 
    RowBox[{"{", 
     RowBox[{"alpha", ",", "beta", ",", "gamma"}], "}"}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.70818992487425*^9, 3.708189924961602*^9}, {
  3.7081900000214643`*^9, 3.708190093213937*^9}, {3.708190124819309*^9, 
  3.6816665684362307`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.03111238605472778`"}], ",", 
   RowBox[{"-", "0.4088741205676405`"}], ",", "0.3983818946271932`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.708190143801502*^9, 3.681666174868116*^9}, 
   3.681666569422077*^9, 3.7081932795986347`*^9, 3.70819343497719*^9, 
   3.708193728413731*^9, 3.708193784922286*^9, 3.708193850800458*^9, 
   3.70823187946236*^9, 3.7082328875748053`*^9, 3.708239849517617*^9, 
   3.7084105216560593`*^9, 3.7084137145016823`*^9, 3.708413757911968*^9, 
   3.7084137975031977`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Now", " ", "we", " ", "find", " ", "the", " ", "roots", " ", "of", " ", 
    "ShouldBeSquare", " ", "in", " ", "the", " ", "way", " ", "explained", 
    " ", "above"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["y2", 
         RowBox[{"2", "y4"}]]}], "+", 
       FractionBox[
        RowBox[{"3", 
         SuperscriptBox["y3", "2"]}], 
        RowBox[{"16", 
         SuperscriptBox["y4", "2"]}]]}], "]"}], "-", 
     FractionBox["y3", 
      RowBox[{"4", "y4"}]]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["y2", 
          RowBox[{"2", "y4"}]]}], "+", 
        FractionBox[
         RowBox[{"3", 
          SuperscriptBox["y3", "2"]}], 
         RowBox[{"16", 
          SuperscriptBox["y4", "2"]}]]}], "]"}]}], "-", 
     FractionBox["y3", 
      RowBox[{"4", "y4"}]]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7082318938513517`*^9, 3.708231941028161*^9}, {
  3.708232008365638*^9, 3.708232041979898*^9}, {3.7084107731662397`*^9, 
  3.708410775912669*^9}}],

Cell[BoxData[
 RowBox[{"-", "1.68529164424314`"}]], "Output",
 CellChangeTimes->{3.708231941880011*^9, 3.7082320128103437`*^9, 
  3.708232889519628*^9, 3.708239858015108*^9, 3.7084105931205387`*^9, 
  3.708410784372768*^9, 3.70841371453655*^9, 3.708413759659217*^9, 
  3.708413797520941*^9}],

Cell[BoxData[
 RowBox[{"-", "2.176506707960009`"}]], "Output",
 CellChangeTimes->{3.708231941880011*^9, 3.7082320128103437`*^9, 
  3.708232889519628*^9, 3.708239858015108*^9, 3.7084105931205387`*^9, 
  3.708410784372768*^9, 3.70841371453655*^9, 3.708413759659217*^9, 
  3.708413797525734*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "These", " ", "were", " ", "the", " ", "potential", " ", "values", " ", 
     "of", " ", "newt"}], ",", " ", 
    RowBox[{
     RowBox[{"but", " ", "since", " ", "t"}], "=", 
     RowBox[{
      RowBox[{"-", "newt"}], "-", "2"}]}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "we", " ", "need", " ", "tau"}], "=", 
     RowBox[{"0.1765", "..."}]}], ",", " ", 
    RowBox[{"we", " ", "take", " ", "the", " ", "second", " ", "value"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"tau", "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["y2", 
         RowBox[{"2", "y4"}]]}], "+", 
       FractionBox[
        RowBox[{"3", 
         SuperscriptBox["y3", "2"]}], 
        RowBox[{"16", 
         SuperscriptBox["y4", "2"]}]]}], "]"}], "+", 
     FractionBox["y3", 
      RowBox[{"4", "y4"}]], "-", "2"}]}], ";", 
   RowBox[{"N", "[", "tau", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7082320460389347`*^9, 3.7082321130346537`*^9}, {
  3.708239557315219*^9, 3.7082395586726513`*^9}, {3.708239829185433*^9, 
  3.7082398292876062`*^9}, {3.7084107883617163`*^9, 3.708410795278297*^9}, {
  3.708413767467449*^9, 3.708413769938661*^9}}],

Cell[BoxData["0.1765067079600091`"], "Output",
 CellChangeTimes->{{3.708413770293572*^9, 3.708413797561946*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Let", " ", "us", " ", "check", " ", "that", " ", "tau", " ", "is", " ", 
      "not", " ", "contained", " ", "in", " ", "Q", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"alpha", ",", "beta", ",", "gamma"}], ")"}], ".", 
       "\[IndentingNewLine]", "Since"}], " ", 
      FractionBox["y3", 
       RowBox[{"4", "y4"}]]}], "-", 
     RowBox[{
     "2", " ", "is", " ", "a", " ", "rational", " ", "function", " ", "in", 
      " ", "alpha", " ", "and", " ", "beta"}]}], ",", " ", 
    RowBox[{
    "it", " ", "is", " ", "enough", " ", "to", " ", "show", " ", "that", " ", 
     "\[IndentingNewLine]", "Q", 
     RowBox[{"(", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["y2", 
          RowBox[{"2", "y4"}]]}], "+", 
        FractionBox[
         RowBox[{"3", 
          SuperscriptBox["y3", "2"]}], 
         RowBox[{"16", 
          SuperscriptBox["y4", "2"]}]]}], "]"}], ")"}], " ", "has", " ", 
     "larger", " ", "degree", " ", "than", " ", "Q", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"alpha", ",", "beta", ",", "gamma"}], ")"}], "."}]}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"MinPolyTauPlusSomethingRationalInAlphaAndBeta", "=", 
     RowBox[{"MinimalPolynomial", "[", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["y2", 
           RowBox[{"2", "y4"}]]}], "+", 
         FractionBox[
          RowBox[{"3", 
           SuperscriptBox["y3", "2"]}], 
          RowBox[{"16", 
           SuperscriptBox["y4", "2"]}]]}], "]"}], ",", "s"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Exponent", "[", 
    RowBox[{"MinPolyTauPlusSomethingRationalInAlphaAndBeta", ",", "s"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.708232196018475*^9, {3.7082322708948097`*^9, 3.708232430741973*^9}, {
   3.708233610381937*^9, 3.70823363347301*^9}, {3.708233734247363*^9, 
   3.7082337484280357`*^9}, {3.708410939235622*^9, 3.7084109403573847`*^9}}],

Cell[BoxData["32"], "Output",
 CellChangeTimes->{
  3.708232432678761*^9, 3.7082328952332973`*^9, 3.7082398650216703`*^9, 
   3.708410974432369*^9, 3.708413716203347*^9, {3.708413779944324*^9, 
   3.7084137991505537`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"So", " ", "the", " ", "degree", " ", "of", " ", "Q", 
      RowBox[{"(", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["y2", 
           RowBox[{"2", "y4"}]]}], "+", 
         FractionBox[
          RowBox[{"3", 
           SuperscriptBox["y3", "2"]}], 
          RowBox[{"16", 
           SuperscriptBox["y4", "2"]}]]}], "]"}], ")"}]}], " ", ":", " ", 
     RowBox[{
     "Q", " ", "is", " ", "32", "\[IndentingNewLine]", "while", " ", "the", 
      " ", "degree", " ", "of", " ", "Q", 
      RowBox[{"(", 
       RowBox[{"alpha", ",", "beta", ",", "gamma"}], ")"}]}], " ", ":", " ", 
     RowBox[{"Q", " ", "is", " ", "16.", "\[IndentingNewLine]", "First"}]}], 
    ",", " ", 
    RowBox[{
    "let", " ", "us", " ", "check", " ", "the", " ", "latter", " ", 
     "statement", " ", 
     RowBox[{"informally", ":"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Exponent", "[", 
   RowBox[{
    RowBox[{"MinimalPolynomial", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"132", "alpha"}], "+", 
       RowBox[{"993", "beta"}], "+", 
       RowBox[{"324", "gamma"}]}], ",", "s"}], "]"}], ",", "s"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.681666793176258*^9, 3.6816668024538403`*^9}, {
   3.6816668341603518`*^9, 3.6816668631742287`*^9}, {3.708232459880171*^9, 
   3.708232518492087*^9}, {3.7082329416758623`*^9, 3.708232959515519*^9}, {
   3.708233519717926*^9, 3.708233539853054*^9}, {3.708233640832415*^9, 
   3.70823364882829*^9}, {3.708233809707079*^9, 3.708233811808563*^9}, 
   3.708410998945215*^9}],

Cell[BoxData["16"], "Output",
 CellChangeTimes->{
  3.681666864861869*^9, 3.708232255626753*^9, 3.708232524037434*^9, 
   3.708232961859109*^9, {3.708233534164576*^9, 3.708233541646728*^9}, 
   3.708233650744212*^9, 3.70823987133088*^9, {3.7084109818166647`*^9, 
   3.708411001256629*^9}, 3.708413717728265*^9, {3.70841378494415*^9, 
   3.7084138006831923`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Formally", ",", " ", 
    RowBox[{
    "let", " ", "us", " ", "compute", " ", "the", " ", "primitive", " ", 
     "element", " ", "of", " ", "Q", 
     RowBox[{"(", 
      RowBox[{"alpha", ",", "beta", ",", "gamma"}], ")"}], " ", "and", " ", 
     "the", " ", "degree", " ", "of", " ", "its", " ", "minimal", " ", 
     "polynomial"}]}], " ", "*)"}], 
  RowBox[{
   RowBox[{"PrimitiveElement", "=", 
    RowBox[{
     RowBox[{"ToNumberField", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"alpha", ",", "beta", ",", "gamma"}], "}"}], ",", " ", 
       "All"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", 
   RowBox[{"Exponent", "[", 
    RowBox[{
     RowBox[{"MinimalPolynomial", "[", 
      RowBox[{"PrimitiveElement", ",", "s"}], "]"}], ",", "s"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.708233444136615*^9, 3.7082335085897703`*^9}, {
  3.708233548403767*^9, 3.708233602942423*^9}}],

Cell[BoxData["16"], "Output",
 CellChangeTimes->{
  3.708233445289587*^9, 3.708233512443721*^9, 3.708233603609584*^9, 
   3.708233657655032*^9, 3.7082398730840397`*^9, {3.708410985982586*^9, 
   3.708411009563034*^9}, 3.7084137177846813`*^9, {3.7084137869122553`*^9, 
   3.7084138007294064`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"32", ">", "16"}], ",", " ", 
   RowBox[{
    RowBox[{"so", " ", "we", " ", "are", " ", 
     RowBox[{"done", " ", "--"}]}], "-", " ", 
    RowBox[{
    "tau", " ", "does", " ", "not", " ", "belong", " ", "to", " ", "Q", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"alpha", ",", "beta", ",", "gamma"}], ")"}], "!"}]}]}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.708233775451831*^9, 3.7082337971019363`*^9}, {
  3.70823946385955*^9, 3.7082394957853518`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7082394426520863`*^9, 3.70823944301068*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Finally", ",", " ", 
    RowBox[{
    "let", " ", "us", " ", "print", " ", "the", " ", "numerical", " ", 
     "values", " ", "of", " ", "the", " ", "constants"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"alpha", ",", "15"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    RowBox[{"beta", ",", "15"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    RowBox[{"gamma", ",", "15"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    RowBox[{"tau", ",", "15"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.708239444373025*^9, 3.708239460186092*^9}, {
  3.708239498971786*^9, 3.7082395180748653`*^9}, {3.70823964684623*^9, 
  3.7082397014893847`*^9}, {3.7082397844223547`*^9, 3.708239789163149*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.03111238605473397410968250240843960497`15."}]], "Output",
 CellChangeTimes->{
  3.708239518313916*^9, {3.7082396477419567`*^9, 3.708239701941304*^9}, 
   3.708239790141101*^9, 3.708239883735836*^9, 3.7084110117122393`*^9, 
   3.708413717836898*^9, {3.708413789477207*^9, 3.708413800770034*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.40887412056764051410386826243977628687`15."}]], "Output",
 CellChangeTimes->{
  3.708239518313916*^9, {3.7082396477419567`*^9, 3.708239701941304*^9}, 
   3.708239790141101*^9, 3.708239883735836*^9, 3.7084110117122393`*^9, 
   3.708413717836898*^9, {3.708413789477207*^9, 3.708413800775661*^9}}],

Cell[BoxData["0.39838189462719320631469690023672996295`15."], "Output",
 CellChangeTimes->{
  3.708239518313916*^9, {3.7082396477419567`*^9, 3.708239701941304*^9}, 
   3.708239790141101*^9, 3.708239883735836*^9, 3.7084110117122393`*^9, 
   3.708413717836898*^9, {3.708413789477207*^9, 3.7084138007786207`*^9}}],

Cell[BoxData["0.17650670796003482314179835510298397084`15."], "Output",
 CellChangeTimes->{
  3.708239518313916*^9, {3.7082396477419567`*^9, 3.708239701941304*^9}, 
   3.708239790141101*^9, 3.708239883735836*^9, 3.7084110117122393`*^9, 
   3.708413717836898*^9, {3.708413789477207*^9, 3.708413800781498*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"End", " ", "of", " ", "file"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.708247696817134*^9, 3.708247702822268*^9}}]
},
WindowSize->{808, 520},
WindowMargins->{{109, Automatic}, {Automatic, 26}},
FrontEndVersion->"10.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 9, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 347, 7, 28, "Input"],
Cell[908, 29, 223, 5, 28, "Input"],
Cell[1134, 36, 309, 7, 42, "Input"],
Cell[1446, 45, 3744, 84, 203, "Input"],
Cell[5193, 131, 501, 13, 59, "Input"],
Cell[CellGroupData[{
Cell[5719, 148, 654, 18, 78, "Input"],
Cell[6376, 168, 856, 19, 48, "Output"],
Cell[7235, 189, 753, 16, 48, "Output"]
}, Open  ]],
Cell[8003, 208, 598, 17, 108, "Input"],
Cell[CellGroupData[{
Cell[8626, 229, 332, 7, 46, "Input"],
Cell[8961, 238, 3578, 80, 227, "Output"]
}, Open  ]],
Cell[12554, 321, 867, 23, 57, "Input"],
Cell[13424, 346, 3469, 81, 215, "Input"],
Cell[CellGroupData[{
Cell[16918, 431, 862, 15, 59, "Input"],
Cell[17783, 448, 2941, 66, 166, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20761, 519, 572, 13, 59, "Input"],
Cell[21336, 534, 2224, 49, 153, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23597, 588, 5233, 145, 318, "Input"],
Cell[28833, 735, 5336, 129, 233, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34206, 869, 1162, 32, 108, "Input"],
Cell[35371, 903, 559, 11, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35967, 919, 1281, 39, 146, "Input"],
Cell[37251, 960, 291, 5, 28, "Output"],
Cell[37545, 967, 292, 5, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37874, 977, 1281, 35, 137, "Input"],
Cell[39158, 1014, 112, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39307, 1020, 2112, 58, 200, "Input"],
Cell[41422, 1080, 222, 4, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41681, 1089, 1655, 42, 110, "Input"],
Cell[43339, 1133, 362, 6, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43738, 1144, 1005, 27, 108, "Input"],
Cell[44746, 1173, 296, 5, 28, "Output"]
}, Open  ]],
Cell[45057, 1181, 529, 14, 28, "Input"],
Cell[45589, 1197, 196, 3, 97, "Input"],
Cell[CellGroupData[{
Cell[45810, 1204, 824, 19, 155, "Input"],
Cell[46637, 1225, 325, 5, 28, "Output"],
Cell[46965, 1232, 325, 5, 28, "Output"],
Cell[47293, 1239, 310, 4, 28, "Output"],
Cell[47606, 1245, 308, 4, 28, "Output"]
}, Open  ]],
Cell[47929, 1252, 166, 3, 28, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/file_2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      5395,        194]
NotebookOptionsPosition[      4777,        167]
NotebookOutlinePosition[      5131,        183]
CellTagsIndexPosition[      5088,        180]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "y0", ",", "y1", ",", "y2", ",", "y3", ",", "y4", ",", "t", ",", "newt", 
   ",", "poly", ",", "polyt"}], "]"}]], "Input",
 CellChangeTimes->{{3.708231345713151*^9, 3.708231352579995*^9}, {
  3.708409323030883*^9, 3.708409330743572*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"poly", "=", 
   RowBox[{
    RowBox[{"y4", " ", 
     RowBox[{"t", "^", "4"}]}], "+", 
    RowBox[{"y3", " ", 
     RowBox[{"t", "^", "3"}]}], "+", 
    RowBox[{"y2", " ", 
     RowBox[{"t", "^", "2"}]}], "+", 
    RowBox[{"y1", " ", "t"}], "+", "y0"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7082313361146097`*^9, 3.7082313923829327`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"polyt", "=", 
  RowBox[{"poly", "/", "y4"}]}]], "Input",
 CellChangeTimes->{{3.708231397308835*^9, 3.708231411098434*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"y0", "+", 
   RowBox[{"t", " ", "y1"}], "+", 
   RowBox[{
    SuperscriptBox["t", "2"], " ", "y2"}], "+", 
   RowBox[{
    SuperscriptBox["t", "3"], " ", "y3"}], "+", 
   RowBox[{
    SuperscriptBox["t", "4"], " ", "y4"}]}], "y4"]], "Output",
 CellChangeTimes->{{3.708231401962994*^9, 3.708231411759759*^9}, 
   3.7084093359338303`*^9, 3.708413812947831*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"t", "=", 
   RowBox[{"newt", "-", 
    RowBox[{"y3", "/", 
     RowBox[{"(", 
      RowBox[{"4", "y4"}], ")"}]}]}]}], ";", " ", 
  RowBox[{"Expand", "[", "polyt", "]"}]}]], "Input",
 CellChangeTimes->{{3.708231426720332*^9, 3.708231477819298*^9}, {
  3.708231532694131*^9, 3.7082315337955027`*^9}, {3.7082315645312757`*^9, 
  3.708231569258172*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["newt", "4"], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["y3", "4"]}], 
   RowBox[{"256", " ", 
    SuperscriptBox["y4", "4"]}]], "+", 
  FractionBox[
   RowBox[{"y2", " ", 
    SuperscriptBox["y3", "2"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["y4", "3"]}]], "+", 
  FractionBox[
   RowBox[{"newt", " ", 
    SuperscriptBox["y3", "3"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["y4", "3"]}]], "-", 
  FractionBox[
   RowBox[{"y1", " ", "y3"}], 
   RowBox[{"4", " ", 
    SuperscriptBox["y4", "2"]}]], "-", 
  FractionBox[
   RowBox[{"newt", " ", "y2", " ", "y3"}], 
   RowBox[{"2", " ", 
    SuperscriptBox["y4", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["newt", "2"], " ", 
    SuperscriptBox["y3", "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["y4", "2"]}]], "+", 
  FractionBox["y0", "y4"], "+", 
  FractionBox[
   RowBox[{"newt", " ", "y1"}], "y4"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["newt", "2"], " ", "y2"}], "y4"]}]], "Output",
 CellChangeTimes->{{3.708231466484283*^9, 3.708231478050828*^9}, 
   3.708231569553067*^9, 3.7084093375972967`*^9, 3.70841381298177*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientList", "[", 
  RowBox[{"polyt", ",", "newt"}], "]"}]], "Input",
 CellChangeTimes->{{3.708231577817024*^9, 3.7082315900512667`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["y3", "4"]}], 
      RowBox[{"256", " ", 
       SuperscriptBox["y4", "4"]}]]}], "+", 
    FractionBox[
     RowBox[{"y2", " ", 
      SuperscriptBox["y3", "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["y4", "3"]}]], "-", 
    FractionBox[
     RowBox[{"y1", " ", "y3"}], 
     RowBox[{"4", " ", 
      SuperscriptBox["y4", "2"]}]], "+", 
    FractionBox["y0", "y4"]}], ",", 
   RowBox[{
    FractionBox[
     SuperscriptBox["y3", "3"], 
     RowBox[{"8", " ", 
      SuperscriptBox["y4", "3"]}]], "-", 
    FractionBox[
     RowBox[{"y2", " ", "y3"}], 
     RowBox[{"2", " ", 
      SuperscriptBox["y4", "2"]}]], "+", 
    FractionBox["y1", "y4"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["y3", "2"]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["y4", "2"]}]]}], "+", 
    FractionBox["y2", "y4"]}], ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.7082315905822887`*^9, 3.708409342817441*^9, 
  3.7084138130135202`*^9}]
}, Open  ]]
},
WindowSize->{808, 595},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"10.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 9, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 288, 6, 42, "Input"],
Cell[849, 28, 377, 11, 28, "Input"],
Cell[CellGroupData[{
Cell[1251, 43, 146, 3, 28, "Input"],
Cell[1400, 48, 397, 11, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1834, 64, 384, 10, 42, "Input"],
Cell[2221, 76, 1190, 39, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3448, 120, 166, 3, 42, "Input"],
Cell[3617, 125, 1144, 39, 53, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/file_3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     19644,        577]
NotebookOptionsPosition[     18783,        543]
NotebookOutlinePosition[     19139,        559]
CellTagsIndexPosition[     19096,        556]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"In", " ", "this", " ", "file"}], ",", " ", 
   RowBox[{
   "we", " ", "check", " ", "that", " ", "the", " ", "points", " ", "Omega"}],
    ",", " ", "F_i1", ",", " ", "F_i2", ",", " ", 
   RowBox[{"F_i3", " ", "are", " ", "in", " ", "general", " ", "position"}]}],
   " ", "*)"}]], "Input",
 CellChangeTimes->{{3.70832363159052*^9, 3.708323680974615*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "F", ",", "Omega", ",", "alpha", ",", "beta", ",", "gamma", ",", "tau"}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6380383071038227`*^9, 3.6380383074888444`*^9}, {
   3.638272414301302*^9, 3.6382724355016594`*^9}, {3.6382729614481907`*^9, 
   3.6382729621845927`*^9}, {3.6382730378419075`*^9, 
   3.6382730410677156`*^9}, {3.638288154985177*^9, 3.638288155504978*^9}, {
   3.638445264176155*^9, 3.638445273782078*^9}, {3.6384453580003624`*^9, 
   3.638445380556712*^9}, {3.708250443234824*^9, 3.708250445920076*^9}, 
   3.708250651404798*^9, {3.7083237136141787`*^9, 3.7083237226489697`*^9}, {
   3.708411137229746*^9, 3.708411138509748*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Setting", " ", "up", " ", "Omega"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Omega", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", "tau"}], ",", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "tau"}]}], ",", 
       RowBox[{"1", "+", "tau"}], ",", "1", ",", "0"}], "}"}], "/", 
     RowBox[{"Total", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "+", "tau"}], ",", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "tau"}]}], ",", 
        RowBox[{"1", "+", "tau"}], ",", "1", ",", "0"}], "}"}], "]"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.638272470109351*^9, 3.638272471230754*^9}, {
   3.6382881587273846`*^9, 3.638288158992585*^9}, {3.6386239576942253`*^9, 
   3.638623959189311*^9}, {3.7082501477068872`*^9, 3.708250151705327*^9}, {
   3.7082506728898582`*^9, 3.7082506751507607`*^9}, {3.7083237000538*^9, 
   3.708323705616568*^9}, 3.708411154366617*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Setting", " ", "up", " ", "F_", 
    RowBox[{"{", "ij", "}"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "1", "]"}], "[", "1", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1000", "+", 
          RowBox[{"514", "alpha"}]}], ",", "1056", ",", 
         RowBox[{"524", "+", 
          RowBox[{"131", "alpha"}]}], ",", 
         RowBox[{"772", "+", 
          RowBox[{"193", "alpha"}]}], ",", 
         RowBox[{"648", "+", 
          RowBox[{"162", "alpha"}]}]}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1000", "+", 
           RowBox[{"514", "alpha"}]}], ",", "1056", ",", 
          RowBox[{"524", "+", 
           RowBox[{"131", "alpha"}]}], ",", 
          RowBox[{"772", "+", 
           RowBox[{"193", "alpha"}]}], ",", 
          RowBox[{"648", "+", 
           RowBox[{"162", "alpha"}]}]}], "}"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "1", "]"}], "[", "2", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1000", "+", 
          RowBox[{"532", "alpha"}]}], ",", "1128", ",", 
         RowBox[{"1012", "+", 
          RowBox[{"253", "alpha"}]}], ",", 
         RowBox[{"236", "+", 
          RowBox[{"59", "alpha"}]}], ",", 
         RowBox[{"624", "+", 
          RowBox[{"156", "alpha"}]}]}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1000", "+", 
           RowBox[{"532", "alpha"}]}], ",", "1128", ",", 
          RowBox[{"1012", "+", 
           RowBox[{"253", "alpha"}]}], ",", 
          RowBox[{"236", "+", 
           RowBox[{"59", "alpha"}]}], ",", 
          RowBox[{"624", "+", 
           RowBox[{"156", "alpha"}]}]}], "}"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "1", "]"}], "[", "3", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"500", "+", 
          RowBox[{"233", "alpha"}]}], ",", "432", ",", 
         RowBox[{"536", "+", 
          RowBox[{"134", "alpha"}]}], ",", 
         RowBox[{"176", "+", 
          RowBox[{"44", "alpha"}]}], ",", 
         RowBox[{"356", "+", 
          RowBox[{"89", "alpha"}]}]}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"500", "+", 
           RowBox[{"233", "alpha"}]}], ",", "432", ",", 
          RowBox[{"536", "+", 
           RowBox[{"134", "alpha"}]}], ",", 
          RowBox[{"176", "+", 
           RowBox[{"44", "alpha"}]}], ",", 
          RowBox[{"356", "+", 
           RowBox[{"89", "alpha"}]}]}], "}"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "2", "]"}], "[", "1", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"14044", "+", 
          RowBox[{"3511", "beta"}]}], ",", 
         RowBox[{"20000", "+", 
          RowBox[{"9467", "beta"}]}], ",", "17868", ",", 
         RowBox[{"8888", "+", 
          RowBox[{"2222", "beta"}]}], ",", 
         RowBox[{"19200", "+", 
          RowBox[{"4800", "beta"}]}]}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"14044", "+", 
           RowBox[{"3511", "beta"}]}], ",", 
          RowBox[{"20000", "+", 
           RowBox[{"9467", "beta"}]}], ",", "17868", ",", 
          RowBox[{"8888", "+", 
           RowBox[{"2222", "beta"}]}], ",", 
          RowBox[{"19200", "+", 
           RowBox[{"4800", "beta"}]}]}], "}"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "2", "]"}], "[", "2", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"136", "+", 
          RowBox[{"34", "beta"}]}], ",", 
         RowBox[{"200", "+", 
          RowBox[{"98", "beta"}]}], ",", "192", ",", 
         RowBox[{"144", "+", 
          RowBox[{"36", "beta"}]}], ",", 
         RowBox[{"128", "+", 
          RowBox[{"32", "beta"}]}]}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"136", "+", 
           RowBox[{"34", "beta"}]}], ",", 
          RowBox[{"200", "+", 
           RowBox[{"98", "beta"}]}], ",", "192", ",", 
          RowBox[{"144", "+", 
           RowBox[{"36", "beta"}]}], ",", 
          RowBox[{"128", "+", 
           RowBox[{"32", "beta"}]}]}], "}"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "2", "]"}], "[", "3", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"96", "+", 
          RowBox[{"24", "beta"}]}], ",", 
         RowBox[{"100", "+", 
          RowBox[{"28", "beta"}]}], ",", "12", ",", 
         RowBox[{"72", "+", 
          RowBox[{"18", "beta"}]}], ",", 
         RowBox[{"120", "+", 
          RowBox[{"30", "beta"}]}]}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"96", "+", 
           RowBox[{"24", "beta"}]}], ",", 
          RowBox[{"100", "+", 
           RowBox[{"28", "beta"}]}], ",", "12", ",", 
          RowBox[{"72", "+", 
           RowBox[{"18", "beta"}]}], ",", 
          RowBox[{"120", "+", 
           RowBox[{"30", "beta"}]}]}], "}"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "3", "]"}], "[", "1", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"26", "-", 
          RowBox[{"3", "gamma"}]}], ",", 
         RowBox[{"22", "-", 
          RowBox[{"2", "gamma"}]}], ",", 
         RowBox[{"25", "+", 
          RowBox[{"5", "gamma"}]}], ",", "20", ",", "7"}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"26", "-", 
           RowBox[{"3", "gamma"}]}], ",", 
          RowBox[{"22", "-", 
           RowBox[{"2", "gamma"}]}], ",", 
          RowBox[{"25", "+", 
           RowBox[{"5", "gamma"}]}], ",", "20", ",", "7"}], "}"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "3", "]"}], "[", "2", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"17", "-", 
          RowBox[{"3", "gamma"}]}], ",", 
         RowBox[{"22", "-", 
          RowBox[{"2", "gamma"}]}], ",", 
         RowBox[{"25", "+", 
          RowBox[{"5", "gamma"}]}], ",", "20", ",", "16"}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"17", "-", 
           RowBox[{"3", "gamma"}]}], ",", 
          RowBox[{"22", "-", 
           RowBox[{"2", "gamma"}]}], ",", 
          RowBox[{"25", "+", 
           RowBox[{"5", "gamma"}]}], ",", "20", ",", "16"}], "}"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "3", "]"}], "[", "3", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"376", "-", 
          RowBox[{"81", "gamma"}]}], ",", 
         RowBox[{"384", "-", 
          RowBox[{"54", "gamma"}]}], ",", 
         RowBox[{"500", "+", 
          RowBox[{"135", "gamma"}]}], ",", "540", ",", "200"}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"376", "-", 
           RowBox[{"81", "gamma"}]}], ",", 
          RowBox[{"384", "-", 
           RowBox[{"54", "gamma"}]}], ",", 
          RowBox[{"500", "+", 
           RowBox[{"135", "gamma"}]}], ",", "540", ",", "200"}], "}"}], 
        "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "4", "]"}], "[", "1", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"618", ",", "392", ",", "365", ",", "625", ",", "500"}], 
        "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{"618", ",", "392", ",", "365", ",", "625", ",", "500"}], 
         "}"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "4", "]"}], "[", "2", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1863", ",", "1252", ",", "1250", ",", "1875", ",", "1260"}], 
        "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{"1863", ",", "1252", ",", "1250", ",", "1875", ",", "1260"}],
          "}"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "4", "]"}], "[", "3", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"384", ",", "496", ",", "495", ",", "625", ",", "500"}], 
        "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{"384", ",", "496", ",", "495", ",", "625", ",", "500"}], 
         "}"}], "]"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.638623791525721*^9, 3.6386238478489428`*^9}, {
  3.6386239557331133`*^9, 3.6386240096601973`*^9}, {3.6386258009506536`*^9, 
  3.6386258317944174`*^9}, {3.708411179656384*^9, 3.708411197273951*^9}, {
  3.7084112276933804`*^9, 3.708411392151284*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "These", " ", "values", " ", "can", " ", "be", " ", "taken", " ", "from", 
    " ", "File", " ", "1"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"alpha", "=", 
    RowBox[{"-", "0.0311123860547568"}]}], ";", 
   RowBox[{"beta", "=", 
    RowBox[{"-", "0.4088741205676405"}]}], ";", 
   RowBox[{"gamma", "=", "0.3983818946271932"}], ";", 
   RowBox[{"tau", "=", "0.17650670796003481"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.708409421481064*^9, 3.708409441389758*^9}, {
  3.7084125069209957`*^9, 3.7084125072421207`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Let", " ", "us", " ", "check", " ", "that", " ", "the", " ", "matrix", 
     " ", "formed", " ", "by", " ", "Omega"}], ",", " ", 
    RowBox[{"F_", "11"}], ",", " ", 
    RowBox[{"F_", "12"}], ",", " ", 
    RowBox[{"F_", "13", " ", "has", " ", "rank", " ", 
     RowBox[{"four", ".", " ", "This"}], " ", "would", " ", "mean", " ", 
     "that", " ", "these", " ", "points", " ", "are", " ", "in", " ", 
     "general", " ", 
     RowBox[{"position", "."}]}]}], " ", "*)"}], 
  RowBox[{"Minors", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Omega", ",", 
      RowBox[{
       RowBox[{"F", "[", "1", "]"}], "[", "1", "]"}], ",", 
      RowBox[{
       RowBox[{"F", "[", "1", "]"}], "[", "2", "]"}], ",", 
      RowBox[{
       RowBox[{"F", "[", "1", "]"}], "[", "3", "]"}]}], "}"}], ",", "4"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.708323737218796*^9, 3.708323837120428*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "0.00031074953113244605`"}], ",", "0.00032950551856839494`", 
    ",", 
    RowBox[{"-", "0.00032950551856839516`"}], ",", "0.0003131963343628544`", 
    ",", "0.000969760568269236`"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.708323820475737*^9, 3.708323878193235*^9, 
  3.7084114225667067`*^9, 3.708413825106134*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Let", " ", "us", " ", "check", " ", "that", " ", "the", " ", "matrix", 
     " ", "formed", " ", "by", " ", "Omega"}], ",", " ", 
    RowBox[{"F_", "21"}], ",", " ", 
    RowBox[{"F_", "22"}], ",", " ", 
    RowBox[{"F_", "23", " ", "has", " ", "rank", " ", 
     RowBox[{"four", ".", " ", "This"}], " ", "would", " ", "mean", " ", 
     "that", " ", "these", " ", "points", " ", "are", " ", "in", " ", 
     "general", " ", 
     RowBox[{"position", "."}]}]}], " ", "*)"}], 
  RowBox[{"Minors", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Omega", ",", 
      RowBox[{
       RowBox[{"F", "[", "2", "]"}], "[", "1", "]"}], ",", 
      RowBox[{
       RowBox[{"F", "[", "2", "]"}], "[", "2", "]"}], ",", 
      RowBox[{
       RowBox[{"F", "[", "2", "]"}], "[", "3", "]"}]}], "}"}], ",", "4"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.708323737218796*^9, 3.708323846478301*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0.00004735788723781454`", ",", 
    RowBox[{"-", "0.0000473578872378147`"}], ",", "0.0002282518521280184`", 
    ",", "0.0011583921127621846`", ",", "0.0010636763382865556`"}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.708323820475737*^9, 3.708323878243338*^9, 
  3.708411424408618*^9, 3.708413825129673*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Let", " ", "us", " ", "check", " ", "that", " ", "the", " ", "matrix", 
     " ", "formed", " ", "by", " ", "Omega"}], ",", " ", 
    RowBox[{"F_", "31"}], ",", " ", 
    RowBox[{"F_", "32"}], ",", " ", 
    RowBox[{"F_", "33", " ", "has", " ", "rank", " ", 
     RowBox[{"four", ".", " ", "This"}], " ", "would", " ", "mean", " ", 
     "that", " ", "these", " ", "points", " ", "are", " ", "in", " ", 
     "general", " ", 
     RowBox[{"position", "."}]}]}], " ", "*)"}], 
  RowBox[{"Minors", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Omega", ",", 
      RowBox[{
       RowBox[{"F", "[", "3", "]"}], "[", "1", "]"}], ",", 
      RowBox[{
       RowBox[{"F", "[", "3", "]"}], "[", "2", "]"}], ",", 
      RowBox[{
       RowBox[{"F", "[", "3", "]"}], "[", "3", "]"}]}], "}"}], ",", "4"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.708323737218796*^9, 3.708323856753293*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "0.00016752540387376106`"}], ",", "0.00015968635376970174`", 
    ",", "0.00034258099532733324`", ",", "0.000034196056962136094`", ",", 
    RowBox[{"-", "0.00016752540387376117`"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.708323820475737*^9, 3.708323878293137*^9, 
  3.708411430157174*^9, 3.708413825164441*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Let", " ", "us", " ", "check", " ", "that", " ", "the", " ", "matrix", 
     " ", "formed", " ", "by", " ", "Omega"}], ",", " ", 
    RowBox[{"F_", "41"}], ",", " ", 
    RowBox[{"F_", "42"}], ",", " ", 
    RowBox[{"F_", "43", " ", "has", " ", "rank", " ", 
     RowBox[{"four", ".", " ", "This"}], " ", "would", " ", "mean", " ", 
     "that", " ", "these", " ", "points", " ", "are", " ", "in", " ", 
     "general", " ", 
     RowBox[{"position", "."}]}]}], " ", "*)"}], 
  RowBox[{"Minors", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Omega", ",", 
      RowBox[{
       RowBox[{"F", "[", "4", "]"}], "[", "1", "]"}], ",", 
      RowBox[{
       RowBox[{"F", "[", "4", "]"}], "[", "2", "]"}], ",", 
      RowBox[{
       RowBox[{"F", "[", "4", "]"}], "[", "3", "]"}]}], "}"}], ",", "4"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.708323737218796*^9, 3.708323873991426*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "0.00004888488511502898`"}], ",", 
    RowBox[{"-", "0.00010920814185838168`"}], ",", 
    RowBox[{"-", "0.00008633139860173429`"}], ",", 
    RowBox[{"-", "0.000026008141858381598`"}], ",", 
    RowBox[{"-", "0.00003640271395279388`"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.708323820475737*^9, 3.7083238783268147`*^9, 
  3.7084114416920977`*^9, 3.7084138251967793`*^9}]
}, Open  ]]
},
WindowSize->{808, 625},
WindowMargins->{{28, Automatic}, {Automatic, 34}},
FrontEndVersion->"10.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 9, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 413, 9, 46, "Input"],
Cell[974, 31, 715, 13, 42, "Input"],
Cell[1692, 46, 1012, 26, 59, "Input"],
Cell[2707, 74, 9833, 288, 716, "Input"],
Cell[12543, 364, 602, 14, 97, "Input"],
Cell[CellGroupData[{
Cell[13170, 382, 964, 25, 76, "Input"],
Cell[14137, 409, 397, 9, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14571, 423, 964, 25, 76, "Input"],
Cell[15538, 450, 372, 8, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15947, 463, 964, 25, 76, "Input"],
Cell[16914, 490, 394, 8, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17345, 503, 964, 25, 76, "Input"],
Cell[18312, 530, 455, 10, 28, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/file_4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     39268,       1034]
NotebookOptionsPosition[     38148,        995]
NotebookOutlinePosition[     38502,       1011]
CellTagsIndexPosition[     38459,       1008]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{" ", 
    RowBox[{
     RowBox[{"In", " ", "this", " ", "file"}], ",", " ", 
     RowBox[{
     "we", " ", "work", " ", "with", " ", "the", " ", "simplex", " ", "Delta", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Omega", 
         RowBox[{"(", "t", ")"}]}], ",", "0", ",", "...", ",", "0"}], 
       ")"}]}]}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "We", " ", "are", " ", "going", " ", "to", " ", "check", " ", "that", 
      " ", "Psi", 
      RowBox[{"(", 
       RowBox[{"Omega", ",", "0", ",", "...", ",", "0"}], ")"}]}], "=", "0"}],
     ",", " ", 
    RowBox[{
    "which", " ", "means", " ", "that", " ", "H", " ", "belongs", " ", "to", 
     " ", "the", " ", "affine", " ", "hull", " ", "of", " ", "V1"}], ",", 
    "V2", ",", "V3", ",", "V4", ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
     "and", " ", "that", " ", "the", " ", "derivative", " ", "of", " ", "Psi",
       " ", "along", " ", "Omega1"}], "\[Rule]", 
     RowBox[{"Omega2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"that", " ", "is"}], ",", " ", 
        RowBox[{"along", " ", "t"}]}], ")"}], " ", "is", " ", "zero"}]}], ",",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
     "and", " ", "the", " ", "second", " ", "derivative", " ", "of", " ", 
      "Psi", " ", "along", " ", "Omega1"}], "\[Rule]", 
     RowBox[{"Omega2", " ", "is", " ", "negative"}]}]}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.708244975146229*^9, 3.708245002086076*^9}, {
  3.70824582876831*^9, 3.7082459526520243`*^9}, {3.7082475622740383`*^9, 
  3.708247578279002*^9}, {3.708413337623117*^9, 3.7084133455581303`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "Psi", ",", "F", ",", "W", ",", "Omega", ",", "f", ",", "alpha", ",", 
    "beta", ",", "gamma", ",", "tau", ",", "omega", ",", "H", ",", "V", ",", 
    "t", ",", "pi"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6380383071038227`*^9, 3.6380383074888444`*^9}, {
  3.638272414301302*^9, 3.6382724355016594`*^9}, {3.6382729614481907`*^9, 
  3.6382729621845927`*^9}, {3.6382730378419075`*^9, 3.6382730410677156`*^9}, {
  3.638288154985177*^9, 3.638288155504978*^9}, {3.638445264176155*^9, 
  3.638445273782078*^9}, {3.6384453580003624`*^9, 3.638445380556712*^9}, {
  3.708244914748609*^9, 3.70824491494102*^9}, {3.7082460650366592`*^9, 
  3.708246065527631*^9}, {3.7082461307921963`*^9, 3.708246131174508*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Setting", " ", "up", " ", "Omega", 
    RowBox[{"(", "tau", ")"}], " ", "and", " ", "H"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Omega", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "+", "t"}], ",", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "t"}]}], ",", 
        RowBox[{"1", "+", "t"}], ",", "1", ",", "0"}], "}"}], "/", 
      RowBox[{"Total", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "+", "t"}], ",", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "t"}]}], ",", 
         RowBox[{"1", "+", "t"}], ",", "1", ",", "0"}], "}"}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "16"}], ",", 
       RowBox[{"3", "/", "16"}], ",", 
       RowBox[{"3", "/", "16"}], ",", 
       RowBox[{"3", "/", "16"}], ",", 
       RowBox[{"1", "/", "4"}]}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.638272470109351*^9, 3.638272471230754*^9}, {
  3.6382881587273846`*^9, 3.638288158992585*^9}, {3.6386239576942253`*^9, 
  3.638623959189311*^9}, {3.708240506401001*^9, 3.708240578756399*^9}, {
  3.708244917591249*^9, 3.708244936309936*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Throughout", " ", "this", " ", "file", " ", "x", " ", "denotes", " ", "a",
     " ", "generic", " ", "vector", " ", 
    RowBox[{"in", " ", "\\", "mathcal"}], 
    RowBox[{"{", "A", "}"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "}"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.6384453943814416`*^9, 3.6384454220559063`*^9}, {
  3.6384455741876388`*^9, 3.6384455807738547`*^9}, {3.708240609320985*^9, 
  3.7082406255274487`*^9}, {3.708240670220784*^9, 3.7082406706760693`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Setting", " ", "up", " ", "F_", 
    RowBox[{"{", "ij", "}"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "1", "]"}], "[", "1", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1000", "+", 
          RowBox[{"514", "alpha"}]}], ",", "1056", ",", 
         RowBox[{"524", "+", 
          RowBox[{"131", "alpha"}]}], ",", 
         RowBox[{"772", "+", 
          RowBox[{"193", "alpha"}]}], ",", 
         RowBox[{"648", "+", 
          RowBox[{"162", "alpha"}]}]}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1000", "+", 
           RowBox[{"514", "alpha"}]}], ",", "1056", ",", 
          RowBox[{"524", "+", 
           RowBox[{"131", "alpha"}]}], ",", 
          RowBox[{"772", "+", 
           RowBox[{"193", "alpha"}]}], ",", 
          RowBox[{"648", "+", 
           RowBox[{"162", "alpha"}]}]}], "}"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "1", "]"}], "[", "2", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1000", "+", 
          RowBox[{"532", "alpha"}]}], ",", "1128", ",", 
         RowBox[{"1012", "+", 
          RowBox[{"253", "alpha"}]}], ",", 
         RowBox[{"236", "+", 
          RowBox[{"59", "alpha"}]}], ",", 
         RowBox[{"624", "+", 
          RowBox[{"156", "alpha"}]}]}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1000", "+", 
           RowBox[{"532", "alpha"}]}], ",", "1128", ",", 
          RowBox[{"1012", "+", 
           RowBox[{"253", "alpha"}]}], ",", 
          RowBox[{"236", "+", 
           RowBox[{"59", "alpha"}]}], ",", 
          RowBox[{"624", "+", 
           RowBox[{"156", "alpha"}]}]}], "}"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "1", "]"}], "[", "3", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"500", "+", 
          RowBox[{"233", "alpha"}]}], ",", "432", ",", 
         RowBox[{"536", "+", 
          RowBox[{"134", "alpha"}]}], ",", 
         RowBox[{"176", "+", 
          RowBox[{"44", "alpha"}]}], ",", 
         RowBox[{"356", "+", 
          RowBox[{"89", "alpha"}]}]}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"500", "+", 
           RowBox[{"233", "alpha"}]}], ",", "432", ",", 
          RowBox[{"536", "+", 
           RowBox[{"134", "alpha"}]}], ",", 
          RowBox[{"176", "+", 
           RowBox[{"44", "alpha"}]}], ",", 
          RowBox[{"356", "+", 
           RowBox[{"89", "alpha"}]}]}], "}"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "2", "]"}], "[", "1", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"14044", "+", 
          RowBox[{"3511", "beta"}]}], ",", 
         RowBox[{"20000", "+", 
          RowBox[{"9467", "beta"}]}], ",", "17868", ",", 
         RowBox[{"8888", "+", 
          RowBox[{"2222", "beta"}]}], ",", 
         RowBox[{"19200", "+", 
          RowBox[{"4800", "beta"}]}]}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"14044", "+", 
           RowBox[{"3511", "beta"}]}], ",", 
          RowBox[{"20000", "+", 
           RowBox[{"9467", "beta"}]}], ",", "17868", ",", 
          RowBox[{"8888", "+", 
           RowBox[{"2222", "beta"}]}], ",", 
          RowBox[{"19200", "+", 
           RowBox[{"4800", "beta"}]}]}], "}"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "2", "]"}], "[", "2", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"136", "+", 
          RowBox[{"34", "beta"}]}], ",", 
         RowBox[{"200", "+", 
          RowBox[{"98", "beta"}]}], ",", "192", ",", 
         RowBox[{"144", "+", 
          RowBox[{"36", "beta"}]}], ",", 
         RowBox[{"128", "+", 
          RowBox[{"32", "beta"}]}]}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"136", "+", 
           RowBox[{"34", "beta"}]}], ",", 
          RowBox[{"200", "+", 
           RowBox[{"98", "beta"}]}], ",", "192", ",", 
          RowBox[{"144", "+", 
           RowBox[{"36", "beta"}]}], ",", 
          RowBox[{"128", "+", 
           RowBox[{"32", "beta"}]}]}], "}"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "2", "]"}], "[", "3", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"96", "+", 
          RowBox[{"24", "beta"}]}], ",", 
         RowBox[{"100", "+", 
          RowBox[{"28", "beta"}]}], ",", "12", ",", 
         RowBox[{"72", "+", 
          RowBox[{"18", "beta"}]}], ",", 
         RowBox[{"120", "+", 
          RowBox[{"30", "beta"}]}]}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"96", "+", 
           RowBox[{"24", "beta"}]}], ",", 
          RowBox[{"100", "+", 
           RowBox[{"28", "beta"}]}], ",", "12", ",", 
          RowBox[{"72", "+", 
           RowBox[{"18", "beta"}]}], ",", 
          RowBox[{"120", "+", 
           RowBox[{"30", "beta"}]}]}], "}"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "3", "]"}], "[", "1", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"26", "-", 
          RowBox[{"3", "gamma"}]}], ",", 
         RowBox[{"22", "-", 
          RowBox[{"2", "gamma"}]}], ",", 
         RowBox[{"25", "+", 
          RowBox[{"5", "gamma"}]}], ",", "20", ",", "7"}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"26", "-", 
           RowBox[{"3", "gamma"}]}], ",", 
          RowBox[{"22", "-", 
           RowBox[{"2", "gamma"}]}], ",", 
          RowBox[{"25", "+", 
           RowBox[{"5", "gamma"}]}], ",", "20", ",", "7"}], "}"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "3", "]"}], "[", "2", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"17", "-", 
          RowBox[{"3", "gamma"}]}], ",", 
         RowBox[{"22", "-", 
          RowBox[{"2", "gamma"}]}], ",", 
         RowBox[{"25", "+", 
          RowBox[{"5", "gamma"}]}], ",", "20", ",", "16"}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"17", "-", 
           RowBox[{"3", "gamma"}]}], ",", 
          RowBox[{"22", "-", 
           RowBox[{"2", "gamma"}]}], ",", 
          RowBox[{"25", "+", 
           RowBox[{"5", "gamma"}]}], ",", "20", ",", "16"}], "}"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "3", "]"}], "[", "3", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"376", "-", 
          RowBox[{"81", "gamma"}]}], ",", 
         RowBox[{"384", "-", 
          RowBox[{"54", "gamma"}]}], ",", 
         RowBox[{"500", "+", 
          RowBox[{"135", "gamma"}]}], ",", "540", ",", "200"}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"376", "-", 
           RowBox[{"81", "gamma"}]}], ",", 
          RowBox[{"384", "-", 
           RowBox[{"54", "gamma"}]}], ",", 
          RowBox[{"500", "+", 
           RowBox[{"135", "gamma"}]}], ",", "540", ",", "200"}], "}"}], 
        "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "4", "]"}], "[", "1", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"618", ",", "392", ",", "365", ",", "625", ",", "500"}], 
        "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{"618", ",", "392", ",", "365", ",", "625", ",", "500"}], 
         "}"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "4", "]"}], "[", "2", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1863", ",", "1252", ",", "1250", ",", "1875", ",", "1260"}], 
        "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{"1863", ",", "1252", ",", "1250", ",", "1875", ",", "1260"}],
          "}"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "4", "]"}], "[", "3", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"384", ",", "496", ",", "495", ",", "625", ",", "500"}], 
        "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{"384", ",", "496", ",", "495", ",", "625", ",", "500"}], 
         "}"}], "]"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.638623791525721*^9, 3.6386238478489428`*^9}, {
  3.6386239557331133`*^9, 3.6386240096601973`*^9}, {3.6386258009506536`*^9, 
  3.6386258317944174`*^9}, {3.708411179656384*^9, 3.708411197273951*^9}, {
  3.7084112276933804`*^9, 3.708411392151284*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.638617628894677*^9, 3.638617629320878*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Computing", " ", "linear", " ", "forms", " ", "pi_i", " ", "defining", 
    " ", "the", " ", "facets", " ", "of", " ", "Delta", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Omega", 
       RowBox[{"(", "t", ")"}]}], ",", "0", ",", "...", ",", "0"}], ")"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "<", "5"}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{
      RowBox[{"sol11", "=", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Omega", ".", "x"}], "\[Equal]", "0"}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"F", "[", "i", "]"}], "[", "1", "]"}], ".", "x"}], 
           "\[Equal]", "0"}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"F", "[", "i", "]"}], "[", "2", "]"}], ".", "x"}], 
           "\[Equal]", "0"}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"F", "[", "i", "]"}], "[", "3", "]"}], ".", "x"}], 
           "\[Equal]", "0"}], "&&", 
          RowBox[{
           RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4", "+", "x5"}], 
           "\[Equal]", "1"}]}], ",", "x"}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"pi", "[", "i", "]"}], "=", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "}"}], "/.", 
        RowBox[{"sol11", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}]}]}], "]"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.63827262786789*^9, 3.638272662373187*^9}, {
   3.6382728318516455`*^9, 3.6382729110360575`*^9}, 3.638272948523757*^9, {
   3.638272992965575*^9, 3.638272993235776*^9}, 3.6382770387454157`*^9, 
   3.6382770921070633`*^9, 3.63827713776699*^9, 3.638288169685706*^9, {
   3.638445382496217*^9, 3.6384453903645325`*^9}, {3.638445449158865*^9, 
   3.6384454522396717`*^9}, {3.638617554785529*^9, 3.6386175587992373`*^9}, {
   3.708240407093004*^9, 3.708240457349044*^9}, 3.708240590300828*^9, {
   3.708240650763864*^9, 3.708240666269328*^9}, {3.7082407059372263`*^9, 
   3.708240713431785*^9}, {3.708240786235487*^9, 3.708240802441904*^9}, {
   3.708242560692339*^9, 3.708242561714788*^9}, {3.7082449537173147`*^9, 
   3.708244954740706*^9}, {3.708245020826008*^9, 3.708245066815487*^9}, {
   3.7082459889828577`*^9, 3.708245995487219*^9}, {3.708246142593536*^9, 
   3.708246143665514*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Computing", " ", "the", " ", "vertices", " ", "V_i", " ", "of", " ", 
    "the", " ", "simplex", " ", "Delta", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Omega", 
       RowBox[{"(", "t", ")"}]}], ",", "0", ",", "...", ",", "0"}], ")"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"VertexEqs", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"pi", "[", "1", "]"}], ".", "x"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"pi", "[", "2", "]"}], ".", "x"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"pi", "[", "3", "]"}], ".", "x"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"pi", "[", "4", "]"}], ".", "x"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4", "+", "x5"}], "\[Equal]",
        "1"}]}], "}"}]}], ";", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "<", "5"}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{
      RowBox[{"sol22", "=", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"Union", "[", 
          RowBox[{
           RowBox[{"Delete", "[", 
            RowBox[{"VertexEqs", ",", "i"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "0"}], "}"}]}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "}"}]}],
         "]"}]}], ";", 
      RowBox[{
       RowBox[{"V", "[", "i", "]"}], "=", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "}"}], "/.", 
        RowBox[{"sol22", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}]}]}], "]"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.6382729185759773`*^9, 3.638272956738278*^9}, {
   3.6382730238188677`*^9, 3.638273031144389*^9}, 3.638277038761016*^9, 
   3.6382770921226635`*^9, 3.638277143133506*^9, {3.6382771797516055`*^9, 
   3.638277185912422*^9}, {3.63827722163072*^9, 3.6382772452328825`*^9}, 
   3.6382772858495893`*^9, 3.6382773396737337`*^9, {3.63827737410223*^9, 
   3.63827738564116*^9}, {3.638445434595834*^9, 3.6384454861288443`*^9}, {
   3.6386176422678022`*^9, 3.638617644105506*^9}, {3.708240431311199*^9, 
   3.708240454865921*^9}, {3.708242566038062*^9, 3.708242581523343*^9}, 
   3.708242824705146*^9, {3.7082428586142406`*^9, 3.7082428597650557`*^9}, {
   3.7082450704683104`*^9, 3.708245080441818*^9}, {3.708246147586357*^9, 
   3.708246156556241*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Computing", " ", "the", " ", "linear", " ", "form", " ", "pi_", "5", " ", 
    "defining", " ", "the", " ", "facet", " ", "conv", 
    RowBox[{"(", 
     RowBox[{"V1", ",", "V2", ",", "V3", ",", "V4"}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"pi", "[", "5", "]"}], "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "}"}], "/.", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"V", "[", "1", "]"}], ".", "x"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"V", "[", "2", "]"}], ".", "x"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"V", "[", "3", "]"}], ".", "x"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"V", "[", "4", "]"}], ".", "x"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4", "+", "x5"}], 
            "\[Equal]", "1"}]}], "}"}], ",", "x"}], "]"}], ")"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.6382736296085005`*^9, 3.6382737538809404`*^9}, 
   3.638273919595095*^9, 3.6382770387766156`*^9, 3.6382770921382637`*^9, 
   3.6382771457271123`*^9, {3.6384455535112915`*^9, 3.638445560985111*^9}, {
   3.63861764643431*^9, 3.638617647866412*^9}, 3.708250426811812*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Computing", " ", "Psi", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Omega", 
       RowBox[{"(", "t", ")"}]}], ",", "0", ",", "...", ",", "0"}], ")"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Psi", "=", 
    RowBox[{
     RowBox[{"pi", "[", "5", "]"}], ".", "H"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.7082451001316442`*^9, 3.7082451369738092`*^9}, {
  3.708413395892151*^9, 3.708413397751738*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Factoring", " ", "Psi", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Omega", 
        RowBox[{"(", "t", ")"}]}], ",", "0", ",", "...", ",", "0"}], ")"}]}], 
    ",", " ", 
    RowBox[{
    "we", " ", "note", " ", "that", " ", "one", " ", "of", " ", "the", " ", 
     "factors", " ", "is", " ", "the", " ", "polynomial", " ", "pi", 
     RowBox[{"(", "t", ")"}], " ", "as", " ", "in", " ", "the", " ", 
     "paper"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Factor", "[", "Psi", "]"}]}]], "Input",
 CellChangeTimes->{{3.708245153626464*^9, 3.70824520871176*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "96"}], " ", "alpha"}], "-", 
    RowBox[{"96", " ", "beta"}], "-", 
    RowBox[{"48", " ", "alpha", " ", "beta"}], "-", 
    RowBox[{"192", " ", "gamma"}], "-", 
    RowBox[{"96", " ", "alpha", " ", "gamma"}], "-", 
    RowBox[{"96", " ", "beta", " ", "gamma"}], "+", 
    RowBox[{"99", " ", "alpha", " ", "beta", " ", "gamma"}], "-", 
    RowBox[{"1392", " ", "alpha", " ", "t"}], "-", 
    RowBox[{"1296", " ", "beta", " ", "t"}], "-", 
    RowBox[{"96", " ", "alpha", " ", "beta", " ", "t"}], "-", 
    RowBox[{"1696", " ", "gamma", " ", "t"}], "-", 
    RowBox[{"1624", " ", "alpha", " ", "gamma", " ", "t"}], "-", 
    RowBox[{"952", " ", "beta", " ", "gamma", " ", "t"}], "+", 
    RowBox[{"1370", " ", "alpha", " ", "beta", " ", "gamma", " ", "t"}], "-", 
    
    RowBox[{"256", " ", 
     SuperscriptBox["t", "2"]}], "-", 
    RowBox[{"8608", " ", "alpha", " ", 
     SuperscriptBox["t", "2"]}], "-", 
    RowBox[{"5488", " ", "beta", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"1172", " ", "alpha", " ", "beta", " ", 
     SuperscriptBox["t", "2"]}], "-", 
    RowBox[{"5536", " ", "gamma", " ", 
     SuperscriptBox["t", "2"]}], "-", 
    RowBox[{"10240", " ", "alpha", " ", "gamma", " ", 
     SuperscriptBox["t", "2"]}], "-", 
    RowBox[{"2164", " ", "beta", " ", "gamma", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"4292", " ", "alpha", " ", "beta", " ", "gamma", " ", 
     SuperscriptBox["t", "2"]}], "-", 
    RowBox[{"2944", " ", 
     SuperscriptBox["t", "3"]}], "-", 
    RowBox[{"25648", " ", "alpha", " ", 
     SuperscriptBox["t", "3"]}], "-", 
    RowBox[{"8512", " ", "beta", " ", 
     SuperscriptBox["t", "3"]}], "+", 
    RowBox[{"4100", " ", "alpha", " ", "beta", " ", 
     SuperscriptBox["t", "3"]}], "-", 
    RowBox[{"8192", " ", "gamma", " ", 
     SuperscriptBox["t", "3"]}], "-", 
    RowBox[{"21056", " ", "alpha", " ", "gamma", " ", 
     SuperscriptBox["t", "3"]}], "-", 
    RowBox[{"1736", " ", "beta", " ", "gamma", " ", 
     SuperscriptBox["t", "3"]}], "+", 
    RowBox[{"4768", " ", "alpha", " ", "beta", " ", "gamma", " ", 
     SuperscriptBox["t", "3"]}], "-", 
    RowBox[{"8576", " ", 
     SuperscriptBox["t", "4"]}], "-", 
    RowBox[{"32288", " ", "alpha", " ", 
     SuperscriptBox["t", "4"]}], "-", 
    RowBox[{"4832", " ", "beta", " ", 
     SuperscriptBox["t", "4"]}], "+", 
    RowBox[{"4072", " ", "alpha", " ", "beta", " ", 
     SuperscriptBox["t", "4"]}], "-", 
    RowBox[{"2912", " ", "gamma", " ", 
     SuperscriptBox["t", "4"]}], "-", 
    RowBox[{"12608", " ", "alpha", " ", "gamma", " ", 
     SuperscriptBox["t", "4"]}], "-", 
    RowBox[{"440", " ", "beta", " ", "gamma", " ", 
     SuperscriptBox["t", "4"]}], "+", 
    RowBox[{"1744", " ", "alpha", " ", "beta", " ", "gamma", " ", 
     SuperscriptBox["t", "4"]}], "-", 
    RowBox[{"3584", " ", 
     SuperscriptBox["t", "5"]}], "-", 
    RowBox[{"11648", " ", "alpha", " ", 
     SuperscriptBox["t", "5"]}], "-", 
    RowBox[{"896", " ", "beta", " ", 
     SuperscriptBox["t", "5"]}], "+", 
    RowBox[{"1120", " ", "alpha", " ", "beta", " ", 
     SuperscriptBox["t", "5"]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"16", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "t"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"32", "-", 
      RowBox[{"16", " ", "alpha"}], "-", 
      RowBox[{"16", " ", "beta"}], "-", 
      RowBox[{"10", " ", "alpha", " ", "beta"}], "-", 
      RowBox[{"32", " ", "gamma"}], "-", 
      RowBox[{"20", " ", "alpha", " ", "gamma"}], "-", 
      RowBox[{"20", " ", "beta", " ", "gamma"}], "+", 
      RowBox[{"37", " ", "alpha", " ", "beta", " ", "gamma"}], "+", 
      RowBox[{"368", " ", "t"}], "-", 
      RowBox[{"196", " ", "alpha", " ", "t"}], "-", 
      RowBox[{"184", " ", "beta", " ", "t"}], "+", 
      RowBox[{"71", " ", "alpha", " ", "beta", " ", "t"}], "-", 
      RowBox[{"176", " ", "gamma", " ", "t"}], "-", 
      RowBox[{"356", " ", "alpha", " ", "gamma", " ", "t"}], "-", 
      RowBox[{"152", " ", "beta", " ", "gamma", " ", "t"}], "+", 
      RowBox[{"460", " ", "alpha", " ", "beta", " ", "gamma", " ", "t"}], "+", 
      RowBox[{"880", " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"1292", " ", "alpha", " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"584", " ", "beta", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"619", " ", "alpha", " ", "beta", " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"832", " ", "gamma", " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"2344", " ", "alpha", " ", "gamma", " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"187", " ", "beta", " ", "gamma", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"758", " ", "alpha", " ", "beta", " ", "gamma", " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"416", " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"3368", " ", "alpha", " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"440", " ", "beta", " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"730", " ", "alpha", " ", "beta", " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"376", " ", "gamma", " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"1984", " ", "alpha", " ", "gamma", " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"58", " ", "beta", " ", "gamma", " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"332", " ", "alpha", " ", "beta", " ", "gamma", " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"384", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"1248", " ", "alpha", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"96", " ", "beta", " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{"120", " ", "alpha", " ", "beta", " ", 
       SuperscriptBox["t", "4"]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.708245319514008*^9, 3.7082461619544573`*^9, 
  3.708247583472703*^9, 3.708413423296328*^9, 3.7084138526662617`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Dividing", " ", "Psi", " ", "by", " ", "the", " ", "polynomial", " ", 
     "pi", " ", "as", " ", "in", " ", "File", " ", "1"}], ",", " ", 
    RowBox[{
     RowBox[{
     "we", " ", "check", " ", "that", " ", "the", " ", "result", " ", "is", 
      " ", "well", " ", "defined", " ", "at", " ", 
      RowBox[{"(", 
       RowBox[{"and", " ", "around"}], ")"}], " ", "t"}], "=", "tau"}]}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"PsiDividedByPi", "=", 
     RowBox[{"Together", "[", 
      RowBox[{"Psi", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "96"}], " ", "alpha"}], "-", 
         RowBox[{"96", " ", "beta"}], "-", 
         RowBox[{"48", " ", "alpha", " ", "beta"}], "-", 
         RowBox[{"192", " ", "gamma"}], "-", 
         RowBox[{"96", " ", "alpha", " ", "gamma"}], "-", 
         RowBox[{"96", " ", "beta", " ", "gamma"}], "+", 
         RowBox[{"99", " ", "alpha", " ", "beta", " ", "gamma"}], "-", 
         RowBox[{"1392", " ", "alpha", " ", "t"}], "-", 
         RowBox[{"1296", " ", "beta", " ", "t"}], "-", 
         RowBox[{"96", " ", "alpha", " ", "beta", " ", "t"}], "-", 
         RowBox[{"1696", " ", "gamma", " ", "t"}], "-", 
         RowBox[{"1624", " ", "alpha", " ", "gamma", " ", "t"}], "-", 
         RowBox[{"952", " ", "beta", " ", "gamma", " ", "t"}], "+", 
         RowBox[{"1370", " ", "alpha", " ", "beta", " ", "gamma", " ", "t"}], 
         "-", 
         RowBox[{"256", " ", 
          SuperscriptBox["t", "2"]}], "-", 
         RowBox[{"8608", " ", "alpha", " ", 
          SuperscriptBox["t", "2"]}], "-", 
         RowBox[{"5488", " ", "beta", " ", 
          SuperscriptBox["t", "2"]}], "+", 
         RowBox[{"1172", " ", "alpha", " ", "beta", " ", 
          SuperscriptBox["t", "2"]}], "-", 
         RowBox[{"5536", " ", "gamma", " ", 
          SuperscriptBox["t", "2"]}], "-", 
         RowBox[{"10240", " ", "alpha", " ", "gamma", " ", 
          SuperscriptBox["t", "2"]}], "-", 
         RowBox[{"2164", " ", "beta", " ", "gamma", " ", 
          SuperscriptBox["t", "2"]}], "+", 
         RowBox[{"4292", " ", "alpha", " ", "beta", " ", "gamma", " ", 
          SuperscriptBox["t", "2"]}], "-", 
         RowBox[{"2944", " ", 
          SuperscriptBox["t", "3"]}], "-", 
         RowBox[{"25648", " ", "alpha", " ", 
          SuperscriptBox["t", "3"]}], "-", 
         RowBox[{"8512", " ", "beta", " ", 
          SuperscriptBox["t", "3"]}], "+", 
         RowBox[{"4100", " ", "alpha", " ", "beta", " ", 
          SuperscriptBox["t", "3"]}], "-", 
         RowBox[{"8192", " ", "gamma", " ", 
          SuperscriptBox["t", "3"]}], "-", 
         RowBox[{"21056", " ", "alpha", " ", "gamma", " ", 
          SuperscriptBox["t", "3"]}], "-", 
         RowBox[{"1736", " ", "beta", " ", "gamma", " ", 
          SuperscriptBox["t", "3"]}], "+", 
         RowBox[{"4768", " ", "alpha", " ", "beta", " ", "gamma", " ", 
          SuperscriptBox["t", "3"]}], "-", 
         RowBox[{"8576", " ", 
          SuperscriptBox["t", "4"]}], "-", 
         RowBox[{"32288", " ", "alpha", " ", 
          SuperscriptBox["t", "4"]}], "-", 
         RowBox[{"4832", " ", "beta", " ", 
          SuperscriptBox["t", "4"]}], "+", 
         RowBox[{"4072", " ", "alpha", " ", "beta", " ", 
          SuperscriptBox["t", "4"]}], "-", 
         RowBox[{"2912", " ", "gamma", " ", 
          SuperscriptBox["t", "4"]}], "-", 
         RowBox[{"12608", " ", "alpha", " ", "gamma", " ", 
          SuperscriptBox["t", "4"]}], "-", 
         RowBox[{"440", " ", "beta", " ", "gamma", " ", 
          SuperscriptBox["t", "4"]}], "+", 
         RowBox[{"1744", " ", "alpha", " ", "beta", " ", "gamma", " ", 
          SuperscriptBox["t", "4"]}], "-", 
         RowBox[{"3584", " ", 
          SuperscriptBox["t", "5"]}], "-", 
         RowBox[{"11648", " ", "alpha", " ", 
          SuperscriptBox["t", "5"]}], "-", 
         RowBox[{"896", " ", "beta", " ", 
          SuperscriptBox["t", "5"]}], "+", 
         RowBox[{"1120", " ", "alpha", " ", "beta", " ", 
          SuperscriptBox["t", "5"]}]}], ")"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"alpha", "=", 
     RowBox[{"-", "0.0311123860547568"}]}], ";", 
    RowBox[{"beta", "=", 
     RowBox[{"-", "0.4088741205676405"}]}], ";", 
    RowBox[{"gamma", "=", "0.3983818946271932"}], ";", 
    RowBox[{"t", "=", "0.17650670796003481"}], ";"}], "\[IndentingNewLine]", 
   "PsiDividedByPi", "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "t", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.708245228231771*^9, 3.708245301701888*^9}, {
   3.708245435214354*^9, 3.708245528093627*^9}, {3.708413444927103*^9, 
   3.7084134522288446`*^9}, 3.708413490483666*^9, {3.708413590601817*^9, 
   3.708413593156969*^9}, 3.708413636584094*^9}],

Cell[BoxData["0.0003583141657138816`"], "Output",
 CellChangeTimes->{{3.7082452857072363`*^9, 3.708245301957444*^9}, 
   3.70824541838466*^9, 3.708245511178975*^9, 3.708246167612772*^9, 
   3.708247584156928*^9, 3.7084135875582933`*^9, {3.708413624188765*^9, 
   3.708413637361904*^9}, 3.70841385608681*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Using", " ", "the", " ", "definitions", " ", "of", " ", "alpha"}], ",", 
    " ", "beta", ",", " ", "gamma", ",", " ", "tau", ",", " ", 
    RowBox[{
     RowBox[{
     "we", " ", "note", " ", "that", " ", "pi", " ", "has", " ", "a", " ", 
      "double", " ", "root", " ", "at", " ", "t"}], "=", 
     RowBox[{"tau", ".", "\[IndentingNewLine]", "Therefore"}]}], ",", " ", 
    RowBox[{
     RowBox[{"we", " ", "have", " ", "Psi", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Omega", 
         RowBox[{"(", "tau", ")"}]}], ",", "0", ",", "...", ",", "0"}], 
       ")"}]}], "=", 
     RowBox[{
     "0", "\[IndentingNewLine]", "and", " ", "the", " ", "first", " ", 
      "partial", " ", "derivative", " ", "of", " ", "Psi", " ", "along", " ", 
      "t", " ", "at", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Omega", 
         RowBox[{"(", "tau", ")"}]}], ",", "0", ",", "...", ",", "0"}], ")"}],
       " ", "is", " ", 
      RowBox[{"zero", ".", "\[IndentingNewLine]", "Let"}], " ", "us", " ", 
      "see", " ", "what", " ", "happens", " ", 
      RowBox[{"numerically", ":"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{"t", "=", "0.17650670796003481"}], ";"}], "\[IndentingNewLine]", 
   "Psi", "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "t", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DPsiT", "=", 
     RowBox[{"D", "[", 
      RowBox[{"Psi", ",", "t"}], "]"}]}], ";", 
    RowBox[{"t", "=", "0.17650670796003481"}], ";", " ", "DPsiT"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "t", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DPsiT2", "=", 
     RowBox[{"D", "[", 
      RowBox[{"DPsiT", ",", "t"}], "]"}]}], ";", 
    RowBox[{"t", "=", "0.17650670796003481"}], ";", " ", "DPsiT2"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "t", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.70824542275168*^9, 3.70824542627842*^9}, {
  3.708245539470497*^9, 3.70824576934769*^9}, {3.708247596708103*^9, 
  3.7082476342289867`*^9}, {3.708413562467617*^9, 3.708413575653308*^9}}],

Cell[BoxData["9.71445146547012`*^-15"], "Output",
 CellChangeTimes->{3.708245769853979*^9, 3.708246172113591*^9, 
  3.708247584180251*^9, 3.70824762144982*^9, 3.708413685993978*^9, 
  3.708413856157995*^9}],

Cell[BoxData["2.2426505097428162`*^-14"], "Output",
 CellChangeTimes->{3.708245769853979*^9, 3.708246172113591*^9, 
  3.708247584180251*^9, 3.70824762144982*^9, 3.708413685993978*^9, 
  3.708413856317359*^9}],

Cell[BoxData[
 RowBox[{"-", "1.0692252428985896`"}]], "Output",
 CellChangeTimes->{3.708245769853979*^9, 3.708246172113591*^9, 
  3.708247584180251*^9, 3.70824762144982*^9, 3.708413685993978*^9, 
  3.708413856854905*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"As", " ", "expected"}], ",", " ", 
   RowBox[{
   "the", " ", "first", " ", "two", " ", "derivatives", " ", "are", " ", 
    RowBox[{"zero", ".", "\[IndentingNewLine]", "Also"}]}], ",", " ", 
   RowBox[{
   "we", " ", "confirmed", " ", "that", " ", "the", " ", "second", " ", 
    "derivative", " ", "is", " ", 
    RowBox[{"negative", "!"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.70824577769862*^9, 3.708245813417121*^9}, {
  3.708247639745488*^9, 3.708247666927033*^9}, {3.708247754841402*^9, 
  3.708247757512257*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"End", " ", "of", " ", "file"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.708247671773794*^9, 3.708247680480308*^9}}]
},
WindowSize->{808, 595},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"10.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 9, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1751, 44, 97, "Input"],
Cell[2312, 66, 775, 13, 42, "Input"],
Cell[3090, 81, 1304, 36, 78, "Input"],
Cell[4397, 119, 654, 15, 46, "Input"],
Cell[5054, 136, 9833, 288, 716, "Input"],
Cell[14890, 426, 195, 3, 97, "Input"],
Cell[15088, 431, 2563, 61, 127, "Input"],
Cell[17654, 494, 2701, 68, 127, "Input"],
Cell[20358, 564, 1613, 40, 76, "Input"],
Cell[21974, 606, 492, 14, 46, "Input"],
Cell[CellGroupData[{
Cell[22491, 624, 649, 16, 76, "Input"],
Cell[23143, 642, 6141, 139, 322, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29321, 786, 4896, 106, 409, "Input"],
Cell[34220, 894, 307, 4, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34564, 903, 2163, 53, 289, "Input"],
Cell[36730, 958, 206, 3, 32, "Output"],
Cell[36939, 963, 208, 3, 32, "Output"],
Cell[37150, 968, 220, 4, 28, "Output"]
}, Open  ]],
Cell[37385, 975, 590, 13, 46, "Input"],
Cell[37978, 990, 166, 3, 28, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/file_5.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     58861,       1489]
NotebookOptionsPosition[     56979,       1429]
NotebookOutlinePosition[     57335,       1445]
CellTagsIndexPosition[     57292,       1442]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"In", " ", "this", " ", "file"}], ",", " ", 
   RowBox[{
    RowBox[{
    "we", " ", "check", " ", "numerically", " ", "that", 
     "\[IndentingNewLine]", 
     RowBox[{"(", "1", ")"}], " ", "Delta", " ", "is", " ", "really", " ", 
     "a", " ", "simplex", " ", "defined", " ", "by", " ", "the", " ", 
     "inequalities", " ", "pi_k", " ", "cdot", " ", "x"}], " ", 
    "\[GreaterEqual]", " ", "0"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", "2", ")"}], " ", "P", " ", "subset", " ", "Delta"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", "3", ")"}], " ", "f_", 
    RowBox[{"{", "ij", "}"}], 
    RowBox[{"(", "var", ")"}], " ", "is", " ", "outside", " ", "Delta", " ", 
    "for", " ", "small", " ", "positive", " ", "var"}], ",", " ", 
   RowBox[{
   "and", " ", "it", " ", "is", " ", "inside", " ", "Delta", " ", "for", " ", 
    "small", " ", "negative", " ", "var"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", "4", ")"}], " ", "Psi", 
    RowBox[{"(", 
     RowBox[{"omega", ",", "v"}], ")"}], " ", "has", " ", "negative", " ", 
    "partial", " ", "derivatives", " ", "along", " ", "every", " ", "v_", 
    RowBox[{
     RowBox[{"{", "ij", "}"}], "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.63861748116039*^9, 3.6386175121830482`*^9}, {
  3.6386175786475782`*^9, 3.6386175872576942`*^9}, {3.708250066028586*^9, 
  3.708250136755124*^9}, {3.708250599929112*^9, 3.708250646794186*^9}, {
  3.70825435661724*^9, 3.708254405126752*^9}, {3.708254497480727*^9, 
  3.708254499073771*^9}, {3.7083235149547453`*^9, 3.70832352465366*^9}, {
  3.708411788288224*^9, 3.708411814663669*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "F", ",", "W", ",", "Omega", ",", "f", ",", "alpha", ",", "beta", ",", 
    "gamma", ",", "tau", ",", "omega", ",", "H", ",", "V", ",", "var"}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6380383071038227`*^9, 3.6380383074888444`*^9}, {
   3.638272414301302*^9, 3.6382724355016594`*^9}, {3.6382729614481907`*^9, 
   3.6382729621845927`*^9}, {3.6382730378419075`*^9, 
   3.6382730410677156`*^9}, {3.638288154985177*^9, 3.638288155504978*^9}, {
   3.638445264176155*^9, 3.638445273782078*^9}, {3.6384453580003624`*^9, 
   3.638445380556712*^9}, {3.708250443234824*^9, 3.708250445920076*^9}, 
   3.708250651404798*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Setting", " ", "up", " ", "points", " ", "Omega", " ", "and", " ", "H"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Omega", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", "tau"}], ",", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "tau"}]}], ",", 
       RowBox[{"1", "+", "tau"}], ",", "1", ",", "0"}], "}"}], "/", 
     RowBox[{"Total", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "+", "tau"}], ",", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "tau"}]}], ",", 
        RowBox[{"1", "+", "tau"}], ",", "1", ",", "0"}], "}"}], "]"}]}]}], 
   ";", 
   RowBox[{"H", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"3", "/", "16"}], ",", 
      RowBox[{"3", "/", "16"}], ",", 
      RowBox[{"3", "/", "16"}], ",", 
      RowBox[{"3", "/", "16"}], ",", 
      RowBox[{"1", "/", "4"}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.638272470109351*^9, 3.638272471230754*^9}, {
  3.6382881587273846`*^9, 3.638288158992585*^9}, {3.6386239576942253`*^9, 
  3.638623959189311*^9}, {3.7082501477068872`*^9, 3.708250151705327*^9}, {
  3.7082506728898582`*^9, 3.7082506751507607`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Throughout", " ", "this", " ", "file", " ", "x", " ", "denotes", " ", "a",
     " ", "vector", " ", "of", " ", "five", " ", "variables"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "}"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.6384453943814416`*^9, 3.6384454220559063`*^9}, {
  3.6384455741876388`*^9, 3.6384455807738547`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Setting", " ", "up", " ", "F_", 
    RowBox[{"{", "ij", "}"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "1", "]"}], "[", "1", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1000", "+", 
          RowBox[{"514", "alpha"}]}], ",", "1056", ",", 
         RowBox[{"524", "+", 
          RowBox[{"131", "alpha"}]}], ",", 
         RowBox[{"772", "+", 
          RowBox[{"193", "alpha"}]}], ",", 
         RowBox[{"648", "+", 
          RowBox[{"162", "alpha"}]}]}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1000", "+", 
           RowBox[{"514", "alpha"}]}], ",", "1056", ",", 
          RowBox[{"524", "+", 
           RowBox[{"131", "alpha"}]}], ",", 
          RowBox[{"772", "+", 
           RowBox[{"193", "alpha"}]}], ",", 
          RowBox[{"648", "+", 
           RowBox[{"162", "alpha"}]}]}], "}"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "1", "]"}], "[", "2", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1000", "+", 
          RowBox[{"532", "alpha"}]}], ",", "1128", ",", 
         RowBox[{"1012", "+", 
          RowBox[{"253", "alpha"}]}], ",", 
         RowBox[{"236", "+", 
          RowBox[{"59", "alpha"}]}], ",", 
         RowBox[{"624", "+", 
          RowBox[{"156", "alpha"}]}]}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1000", "+", 
           RowBox[{"532", "alpha"}]}], ",", "1128", ",", 
          RowBox[{"1012", "+", 
           RowBox[{"253", "alpha"}]}], ",", 
          RowBox[{"236", "+", 
           RowBox[{"59", "alpha"}]}], ",", 
          RowBox[{"624", "+", 
           RowBox[{"156", "alpha"}]}]}], "}"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "1", "]"}], "[", "3", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"500", "+", 
          RowBox[{"233", "alpha"}]}], ",", "432", ",", 
         RowBox[{"536", "+", 
          RowBox[{"134", "alpha"}]}], ",", 
         RowBox[{"176", "+", 
          RowBox[{"44", "alpha"}]}], ",", 
         RowBox[{"356", "+", 
          RowBox[{"89", "alpha"}]}]}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"500", "+", 
           RowBox[{"233", "alpha"}]}], ",", "432", ",", 
          RowBox[{"536", "+", 
           RowBox[{"134", "alpha"}]}], ",", 
          RowBox[{"176", "+", 
           RowBox[{"44", "alpha"}]}], ",", 
          RowBox[{"356", "+", 
           RowBox[{"89", "alpha"}]}]}], "}"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "2", "]"}], "[", "1", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"14044", "+", 
          RowBox[{"3511", "beta"}]}], ",", 
         RowBox[{"20000", "+", 
          RowBox[{"9467", "beta"}]}], ",", "17868", ",", 
         RowBox[{"8888", "+", 
          RowBox[{"2222", "beta"}]}], ",", 
         RowBox[{"19200", "+", 
          RowBox[{"4800", "beta"}]}]}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"14044", "+", 
           RowBox[{"3511", "beta"}]}], ",", 
          RowBox[{"20000", "+", 
           RowBox[{"9467", "beta"}]}], ",", "17868", ",", 
          RowBox[{"8888", "+", 
           RowBox[{"2222", "beta"}]}], ",", 
          RowBox[{"19200", "+", 
           RowBox[{"4800", "beta"}]}]}], "}"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "2", "]"}], "[", "2", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"136", "+", 
          RowBox[{"34", "beta"}]}], ",", 
         RowBox[{"200", "+", 
          RowBox[{"98", "beta"}]}], ",", "192", ",", 
         RowBox[{"144", "+", 
          RowBox[{"36", "beta"}]}], ",", 
         RowBox[{"128", "+", 
          RowBox[{"32", "beta"}]}]}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"136", "+", 
           RowBox[{"34", "beta"}]}], ",", 
          RowBox[{"200", "+", 
           RowBox[{"98", "beta"}]}], ",", "192", ",", 
          RowBox[{"144", "+", 
           RowBox[{"36", "beta"}]}], ",", 
          RowBox[{"128", "+", 
           RowBox[{"32", "beta"}]}]}], "}"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "2", "]"}], "[", "3", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"96", "+", 
          RowBox[{"24", "beta"}]}], ",", 
         RowBox[{"100", "+", 
          RowBox[{"28", "beta"}]}], ",", "12", ",", 
         RowBox[{"72", "+", 
          RowBox[{"18", "beta"}]}], ",", 
         RowBox[{"120", "+", 
          RowBox[{"30", "beta"}]}]}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"96", "+", 
           RowBox[{"24", "beta"}]}], ",", 
          RowBox[{"100", "+", 
           RowBox[{"28", "beta"}]}], ",", "12", ",", 
          RowBox[{"72", "+", 
           RowBox[{"18", "beta"}]}], ",", 
          RowBox[{"120", "+", 
           RowBox[{"30", "beta"}]}]}], "}"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "3", "]"}], "[", "1", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"26", "-", 
          RowBox[{"3", "gamma"}]}], ",", 
         RowBox[{"22", "-", 
          RowBox[{"2", "gamma"}]}], ",", 
         RowBox[{"25", "+", 
          RowBox[{"5", "gamma"}]}], ",", "20", ",", "7"}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"26", "-", 
           RowBox[{"3", "gamma"}]}], ",", 
          RowBox[{"22", "-", 
           RowBox[{"2", "gamma"}]}], ",", 
          RowBox[{"25", "+", 
           RowBox[{"5", "gamma"}]}], ",", "20", ",", "7"}], "}"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "3", "]"}], "[", "2", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"17", "-", 
          RowBox[{"3", "gamma"}]}], ",", 
         RowBox[{"22", "-", 
          RowBox[{"2", "gamma"}]}], ",", 
         RowBox[{"25", "+", 
          RowBox[{"5", "gamma"}]}], ",", "20", ",", "16"}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"17", "-", 
           RowBox[{"3", "gamma"}]}], ",", 
          RowBox[{"22", "-", 
           RowBox[{"2", "gamma"}]}], ",", 
          RowBox[{"25", "+", 
           RowBox[{"5", "gamma"}]}], ",", "20", ",", "16"}], "}"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "3", "]"}], "[", "3", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"376", "-", 
          RowBox[{"81", "gamma"}]}], ",", 
         RowBox[{"384", "-", 
          RowBox[{"54", "gamma"}]}], ",", 
         RowBox[{"500", "+", 
          RowBox[{"135", "gamma"}]}], ",", "540", ",", "200"}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"376", "-", 
           RowBox[{"81", "gamma"}]}], ",", 
          RowBox[{"384", "-", 
           RowBox[{"54", "gamma"}]}], ",", 
          RowBox[{"500", "+", 
           RowBox[{"135", "gamma"}]}], ",", "540", ",", "200"}], "}"}], 
        "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "4", "]"}], "[", "1", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"618", ",", "392", ",", "365", ",", "625", ",", "500"}], 
        "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{"618", ",", "392", ",", "365", ",", "625", ",", "500"}], 
         "}"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "4", "]"}], "[", "2", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1863", ",", "1252", ",", "1250", ",", "1875", ",", "1260"}], 
        "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{"1863", ",", "1252", ",", "1250", ",", "1875", ",", "1260"}],
          "}"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "4", "]"}], "[", "3", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"384", ",", "496", ",", "495", ",", "625", ",", "500"}], 
        "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{"384", ",", "496", ",", "495", ",", "625", ",", "500"}], 
         "}"}], "]"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.638623791525721*^9, 3.6386238478489428`*^9}, {
  3.6386239557331133`*^9, 3.6386240096601973`*^9}, {3.6386258009506536`*^9, 
  3.6386258317944174`*^9}, {3.708411179656384*^9, 3.708411197273951*^9}, {
  3.7084112276933804`*^9, 3.708411392151284*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Setting", " ", "up", " ", "f_", 
    RowBox[{"{", "ij", "}"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"ii", "=", "1"}], ",", 
     RowBox[{"ii", "<", "5"}], ",", 
     RowBox[{"ii", "++"}], ",", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"jj", "=", "1"}], ",", 
       RowBox[{"jj", "<", "4"}], ",", 
       RowBox[{"jj", "++"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "[", "ii", "]"}], "[", "jj", "]"}], "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"F", "[", "ii", "]"}], "[", "jj", "]"}], "-", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "var"}], "}"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "var"}], ")"}]}]}]}], "]"}]}], "]"}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.6382726702971087`*^9, 3.6382727994089546`*^9}, {
  3.6382728752018604`*^9, 3.6382728757385616`*^9}, {3.6382729824556475`*^9, 
  3.638272982894348*^9}, {3.638447285969754*^9, 3.638447293107969*^9}, {
  3.708250692822279*^9, 3.708250694054777*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.638617628894677*^9, 3.638617629320878*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Computing", " ", "linear", " ", "forms", " ", "pi_i", " ", "defining", 
    " ", "facets", " ", "of", " ", "the", " ", "simplex", " ", "Delta"}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "<", "5"}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{
      RowBox[{"sol11", "=", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Omega", ".", "x"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"F", "[", "i", "]"}], "[", "1", "]"}], ".", "x"}], 
            "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"F", "[", "i", "]"}], "[", "2", "]"}], ".", "x"}], 
            "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"F", "[", "i", "]"}], "[", "3", "]"}], ".", "x"}], 
            "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4", "+", "x5"}], 
            "\[Equal]", "1"}]}], "}"}], ",", "x"}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"pi", "[", "i", "]"}], "=", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "}"}], "/.", 
        RowBox[{"sol11", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}]}]}], "]"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.63827262786789*^9, 3.638272662373187*^9}, {
   3.6382728318516455`*^9, 3.6382729110360575`*^9}, 3.638272948523757*^9, {
   3.638272992965575*^9, 3.638272993235776*^9}, 3.6382770387454157`*^9, 
   3.6382770921070633`*^9, 3.63827713776699*^9, 3.638288169685706*^9, {
   3.638445382496217*^9, 3.6384453903645325`*^9}, {3.638445449158865*^9, 
   3.6384454522396717`*^9}, {3.638617554785529*^9, 3.6386175587992373`*^9}, 
   3.708250436518992*^9, {3.708412038395113*^9, 3.708412042740384*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Computing", " ", "vertices", " ", "V_i", " ", "of", " ", "the", " ", 
    "simplex", " ", "Delta"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"VertexEqs", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"pi", "[", "1", "]"}], ".", "x"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"pi", "[", "2", "]"}], ".", "x"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"pi", "[", "3", "]"}], ".", "x"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"pi", "[", "4", "]"}], ".", "x"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4", "+", "x5"}], "\[Equal]",
        "1"}]}], "}"}]}], ";", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "<", "5"}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{
      RowBox[{"sol22", "=", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"Union", "[", 
          RowBox[{
           RowBox[{"Delete", "[", 
            RowBox[{"VertexEqs", ",", "i"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "0"}], "}"}]}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "}"}]}],
         "]"}]}], ";", 
      RowBox[{
       RowBox[{"V", "[", "i", "]"}], "=", 
       RowBox[{"x", "/.", 
        RowBox[{"sol22", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}]}]}], "]"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.6382729185759773`*^9, 3.638272956738278*^9}, {
   3.6382730238188677`*^9, 3.638273031144389*^9}, 3.638277038761016*^9, 
   3.6382770921226635`*^9, 3.638277143133506*^9, {3.6382771797516055`*^9, 
   3.638277185912422*^9}, {3.63827722163072*^9, 3.6382772452328825`*^9}, 
   3.6382772858495893`*^9, 3.6382773396737337`*^9, {3.63827737410223*^9, 
   3.63827738564116*^9}, {3.638445434595834*^9, 3.6384454861288443`*^9}, {
   3.6386176422678022`*^9, 3.638617644105506*^9}, {3.7082504313850317`*^9, 
   3.708250432118565*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Computing", " ", "the", " ", "linear", " ", "form", " ", "pi_", "5", " ", 
    "defining", " ", "the", " ", "facet", " ", "conv", 
    RowBox[{"(", 
     RowBox[{"V1", ",", "V2", ",", "V3", ",", "V4"}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"pi", "[", "5", "]"}], "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "}"}], "/.", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"V", "[", "1", "]"}], ".", "x"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"V", "[", "2", "]"}], ".", "x"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"V", "[", "3", "]"}], ".", "x"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"V", "[", "4", "]"}], ".", "x"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4", "+", "x5"}], 
            "\[Equal]", "1"}]}], "}"}], ",", "x"}], "]"}], ")"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.6382736296085005`*^9, 3.6382737538809404`*^9}, 
   3.638273919595095*^9, 3.6382770387766156`*^9, 3.6382770921382637`*^9, 
   3.6382771457271123`*^9, {3.6384455535112915`*^9, 3.638445560985111*^9}, {
   3.63861764643431*^9, 3.638617647866412*^9}, 3.708250426811812*^9}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.708412089166985*^9, 3.70841208972484*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Setting", " ", "up", " ", "the", " ", "values", " ", "of", " ", 
     "alpha"}], ",", " ", "beta", ",", " ", "gamma", ",", " ", 
    RowBox[{
    "tau", " ", "as", " ", "computed", " ", "in", " ", "File", " ", "1"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"alpha", "=", 
     RowBox[{"-", "0.0311123860547568"}]}], ";", 
    RowBox[{"beta", "=", 
     RowBox[{"-", "0.4088741205676405"}]}], ";", 
    RowBox[{"gamma", "=", "0.3983818946271932"}], ";", 
    RowBox[{"tau", "=", "0.17650670796003481"}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.708412091701927*^9, 3.708412138965694*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{
    RowBox[{"Computing", " ", "the", " ", "slacks", " ", "of", " ", "Omega"}],
     ",", " ", "H", ",", " ", "V1", ",", " ", "V2", ",", " ", "V3", ",", " ", 
    "V4", ",", " ", 
    RowBox[{"F_", 
     RowBox[{"{", "ij", "}"}], " ", "with", " ", "respect", " ", "to", " ", 
     RowBox[{"pi_k", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"The", " ", "slacks", " ", "of", " ", "Omega"}], ",", " ", "V1", 
    ",", " ", "V2", ",", " ", "V3", ",", " ", 
    RowBox[{
    "V4", " ", "are", " ", "nonnegative", " ", "and", " ", "form", " ", "a", 
     " ", "monomial", " ", "matrix"}], ",", " ", 
    RowBox[{
     RowBox[{
     "which", " ", "means", " ", "that", " ", "Delta", " ", "is", " ", "a", 
      " ", "simplex", " ", "defined", " ", "by", " ", "pi_k", " ", "cdot", 
      " ", "x"}], " ", "\[GreaterEqual]", " ", "0"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"The", " ", "slacks", " ", "of", " ", "H"}], ",", " ", 
    RowBox[{"F_", 
     RowBox[{"{", "ij", "}"}], " ", "being", " ", "nonnegative", " ", "means",
      " ", "that", " ", "F_", 
     RowBox[{
      RowBox[{"{", "ij", "}"}], "'"}], "s", " ", "really", " ", "belong", " ",
      "to", " ", "Delta"}], ",", " ", 
    RowBox[{"that", " ", "is"}], ",", " ", 
    RowBox[{"P", " ", "subset", " ", "Delta"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"In", " ", "fact"}], ",", " ", 
    RowBox[{
     RowBox[{
     "we", " ", "need", " ", "to", " ", "check", " ", "that", " ", "the", " ",
       "matrix", " ", "below", " ", "is", " ", "nonnegative"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"the", " ", 
      RowBox[{"(", 
       RowBox[{"2", ",", "5"}], ")"}], " ", "entry", " ", "of", " ", "it", 
      " ", "corresponds", " ", "to", " ", "the", " ", "slack", " ", "of", " ",
       "H", " ", "with", " ", "respect", " ", "to", " ", "pi5"}]}], ",", " ", 
    
    RowBox[{"and", " ", "it", " ", "should", " ", "be", " ", 
     RowBox[{"zero", ".", " ", "It"}], " ", "is", " ", "a", " ", "numerical", 
     " ", "zero", " ", "here"}], ",", " ", 
    RowBox[{
    "but", " ", "this", " ", "fact", " ", "requires", " ", "an", " ", "EXACT",
      " ", 
     RowBox[{"confirmation", ".", " ", "This"}], " ", "is", " ", "done", " ", 
     "in", " ", "File", " ", "4", " ", "as", " ", "explained", " ", "in", " ",
      "the", " ", 
     RowBox[{"paper", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"All", " ", "the", " ", 
    RowBox[{"other", " ", "'"}], "numerical", " ", 
    RowBox[{"zeros", "'"}], " ", "of", " ", "the", " ", "below", " ", 
    "matrix", " ", "are", " ", "exact", " ", "by", " ", "our", " ", 
    RowBox[{"construction", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Omega", ",", "H", ",", 
      RowBox[{"V", "[", "1", "]"}], ",", 
      RowBox[{"V", "[", "2", "]"}], ",", 
      RowBox[{"V", "[", "3", "]"}], ",", 
      RowBox[{"V", "[", "4", "]"}], ",", 
      RowBox[{
       RowBox[{"F", "[", "1", "]"}], "[", "1", "]"}], ",", 
      RowBox[{
       RowBox[{"F", "[", "2", "]"}], "[", "1", "]"}], ",", 
      RowBox[{
       RowBox[{"F", "[", "3", "]"}], "[", "1", "]"}], ",", 
      RowBox[{
       RowBox[{"F", "[", "4", "]"}], "[", "1", "]"}], ",", 
      RowBox[{
       RowBox[{"F", "[", "1", "]"}], "[", "2", "]"}], ",", 
      RowBox[{
       RowBox[{"F", "[", "2", "]"}], "[", "2", "]"}], ",", 
      RowBox[{
       RowBox[{"F", "[", "3", "]"}], "[", "2", "]"}], ",", 
      RowBox[{
       RowBox[{"F", "[", "4", "]"}], "[", "2", "]"}], ",", 
      RowBox[{
       RowBox[{"F", "[", "1", "]"}], "[", "3", "]"}], ",", 
      RowBox[{
       RowBox[{"F", "[", "2", "]"}], "[", "3", "]"}], ",", 
      RowBox[{
       RowBox[{"F", "[", "3", "]"}], "[", "3", "]"}], ",", 
      RowBox[{
       RowBox[{"F", "[", "4", "]"}], "[", "3", "]"}]}], "}"}], ".", 
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"pi", "[", "1", "]"}], ",", 
       RowBox[{"pi", "[", "2", "]"}], ",", 
       RowBox[{"pi", "[", "3", "]"}], ",", 
       RowBox[{"pi", "[", "4", "]"}], ",", 
       RowBox[{"pi", "[", "5", "]"}]}], "}"}], "]"}]}], "//", 
   "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.638273756887149*^9, 3.6382738460237894`*^9}, {
  3.6382739053274555`*^9, 3.638273931524928*^9}, {3.638273975043044*^9, 
  3.6382741593635406`*^9}, {3.6382743042152195`*^9, 3.638274381594328*^9}, {
  3.638277068558899*^9, 3.638277076952823*^9}, {3.6384455075969925`*^9, 
  3.638445514074507*^9}, {3.638445623356552*^9, 3.6384457471880255`*^9}, {
  3.6384634710172873`*^9, 3.6384634768430986`*^9}, {3.638617656342928*^9, 
  3.638617659230833*^9}, {3.708250453092074*^9, 3.708250577617028*^9}, {
  3.70825074073715*^9, 3.7082507876916428`*^9}, {3.708412160981084*^9, 
  3.708412267202841*^9}, {3.708412298553082*^9, 3.7084123001436567`*^9}, {
  3.708412413942152*^9, 3.708412418839531*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "2.7755575615628914`*^-17"}], 
      RowBox[{"-", "3.5388358909926865`*^-16"}], "5.551115123125783`*^-17", 
      "1.1102230246251565`*^-16", "1.0751769470399892`"},
     {"0.24951172735718108`", "0.20046755283590548`", "0.2436857409855976`", 
      "0.2714307015309726`", "1.0103029524088925`*^-14"},
     {"1.0312722799437681`", "6.245004513516506`*^-17", 
      RowBox[{"-", "8.326672684688674`*^-17"}], "2.7755575615628914`*^-16", 
      "1.1102230246251565`*^-16"},
     {"4.163336342344337`*^-17", "1.5887491217704273`", "0.`", 
      "9.71445146547012`*^-17", 
      RowBox[{"-", "2.498001805406602`*^-16"}]},
     {
      RowBox[{"-", "5.551115123125783`*^-17"}], 
      RowBox[{"-", "1.8041124150158794`*^-16"}], "0.7154260566231323`", 
      "5.551115123125783`*^-17", "4.440892098500626`*^-16"},
     {"1.1102230246251565`*^-16", "4.85722573273506`*^-17", 
      RowBox[{"-", "5.551115123125783`*^-17"}], "0.9319230005308679`", 
      "3.3306690738754696`*^-16"},
     {"8.326672684688674`*^-17", "0.00971736617694631`", 
      "0.3418990836152781`", "0.0070588721012281586`", 
      "0.5466343111622293`"},
     {"0.2977536930197764`", "8.326672684688674`*^-17", 
      "0.05263406520204539`", "0.5940961431625178`", 
      "0.00022607119523776475`"},
     {"0.007833631204261546`", "0.40579260224710967`", 
      "4.163336342344337`*^-17", "0.23069375996480712`", "0.526236279304404`"},
     {"0.0064447252731111015`", "0.5955733806479203`", "0.37662048931601566`",
       "5.551115123125783`*^-17", "0.09940342275094782`"},
     {
      RowBox[{"-", "1.6653345369377348`*^-16"}], "0.009945283854732982`", 
      "0.0006029704718176765`", "0.6772303167692659`", "0.28620711191488096`"},
     {"0.32566692952992193`", "4.163336342344337`*^-17", 
      "0.0003264288933141901`", "0.31975161959457005`", "0.3662513203065252`"},
     {"0.37580061006625837`", "0.005056924785508662`", 
      "5.551115123125783`*^-17", "0.26155397016940746`", 
      "0.37819532501850817`"},
     {"0.0028553023365647523`", "0.5637654930740723`", "0.31279903641877194`",
       "8.326672684688674`*^-17", "0.2205854387495385`"},
     {
      RowBox[{"-", "1.3877787807814457`*^-16"}], "0.3755176081913766`", 
      "0.005914365141389322`", "0.7033885241535833`", 
      "0.0006466841523313782`"},
     {"0.025649319331676246`", 
      RowBox[{"-", "4.163336342344337`*^-17"}], "0.6235068476225802`", 
      "0.005941218516059388`", "0.10454485145615089`"},
     {"0.32367851447785606`", "0.23474636514927108`", 
      "1.5265566588595902`*^-16", "0.023328441973938102`", 
      "0.5519406408386419`"},
     {"0.3925694349095423`", "0.00026552409803743543`", "0.2045161105889854`",
       "1.1102230246251565`*^-16", "0.3583581210326906`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6386177476330996`*^9, 3.6386241387765827`*^9, 
  3.6386258471762977`*^9, 3.63862610912928*^9, 3.7082507106984997`*^9, 
  3.708254563764525*^9, 3.708254637350716*^9, 3.708254845106267*^9, 
  3.708255379012904*^9, 3.708256147560357*^9, 3.708412302909822*^9, 
  3.708412485240077*^9, 3.708413882587524*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Below", ",", " ", 
    RowBox[{"we", " ", "show", " ", "that", " ", "f_", 
     RowBox[{"{", "ij", "}"}], 
     RowBox[{"(", "var", ")"}], " ", "is", " ", "outside", " ", "Delta", " ", 
     "for", " ", "small", " ", "positive", " ", "var"}], ",", " ", 
    RowBox[{
    "and", " ", "it", " ", "is", " ", "inside", " ", "Delta", " ", "for", " ",
      "small", " ", "negative", " ", 
     RowBox[{"var", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Again", ",", " ", 
    RowBox[{
    "all", " ", "the", " ", "numerical", " ", "zeros", " ", "are", " ", 
     "exact", " ", "by", " ", "our", " ", "construction"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "var"}], ")"}], 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "[", "1", "]"}], "[", "1", "]"}], ",", 
        RowBox[{
         RowBox[{"f", "[", "2", "]"}], "[", "1", "]"}], ",", 
        RowBox[{
         RowBox[{"f", "[", "3", "]"}], "[", "1", "]"}], ",", 
        RowBox[{
         RowBox[{"f", "[", "4", "]"}], "[", "1", "]"}], ",", 
        RowBox[{
         RowBox[{"f", "[", "1", "]"}], "[", "2", "]"}], ",", 
        RowBox[{
         RowBox[{"f", "[", "2", "]"}], "[", "2", "]"}], ",", 
        RowBox[{
         RowBox[{"f", "[", "3", "]"}], "[", "2", "]"}], ",", 
        RowBox[{
         RowBox[{"f", "[", "4", "]"}], "[", "2", "]"}], ",", 
        RowBox[{
         RowBox[{"f", "[", "1", "]"}], "[", "3", "]"}], ",", 
        RowBox[{
         RowBox[{"f", "[", "2", "]"}], "[", "3", "]"}], ",", 
        RowBox[{
         RowBox[{"f", "[", "3", "]"}], "[", "3", "]"}], ",", 
        RowBox[{
         RowBox[{"f", "[", "4", "]"}], "[", "3", "]"}]}], "}"}], ".", 
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"pi", "[", "1", "]"}], ",", 
         RowBox[{"pi", "[", "2", "]"}], ",", 
         RowBox[{"pi", "[", "3", "]"}], ",", 
         RowBox[{"pi", "[", "4", "]"}], ",", 
         RowBox[{"pi", "[", "5", "]"}]}], "}"}], "]"}]}]}], "//", 
    "MatrixForm"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.638273756887149*^9, 3.6382738460237894`*^9}, {
  3.6382739053274555`*^9, 3.638273931524928*^9}, {3.638273975043044*^9, 
  3.6382741593635406`*^9}, {3.6382743042152195`*^9, 3.638274381594328*^9}, {
  3.638277068558899*^9, 3.638277076952823*^9}, {3.6384455075969925`*^9, 
  3.638445514074507*^9}, {3.638445623356552*^9, 3.6384457471880255`*^9}, {
  3.6384472998311825`*^9, 3.638447329116144*^9}, {3.6384473607601175`*^9, 
  3.638447366149229*^9}, {3.6384473975416965`*^9, 3.6384474734096613`*^9}, {
  3.6386176614273376`*^9, 3.6386176631377406`*^9}, {3.7082505827016687`*^9, 
  3.7082505898487988`*^9}, {3.70825084910073*^9, 3.7082508687325773`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"5.551115123125783`*^-17", "-", 
       RowBox[{"0.9921876377148984`", " ", "var"}]}], 
      RowBox[{"0.009717366176946275`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.20748084537449105`", " ", "var"}]}], 
      RowBox[{"0.3418990836152781`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.8989718557695612`", " ", "var"}]}], 
      RowBox[{"0.007058872101228104`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.3428912244955602`", " ", "var"}]}], 
      RowBox[{"0.5466343111622295`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.9999999999998415`", " ", "var"}]}]},
     {
      RowBox[{"0.29775369301977633`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.9921876377148984`", " ", "var"}]}], 
      RowBox[{"1.3183898417423734`*^-16", "-", 
       RowBox[{"0.20748084537449105`", " ", "var"}]}], 
      RowBox[{"0.05263406520204533`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.8989718557695612`", " ", "var"}]}], 
      RowBox[{"0.594096143162518`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.3428912244955602`", " ", "var"}]}], 
      RowBox[{"0.00022607119523776478`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.9999999999998415`", " ", "var"}]}]},
     {
      RowBox[{"0.007833631204261574`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.9921876377148984`", " ", "var"}]}], 
      RowBox[{"0.4057926022471097`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.20748084537449105`", " ", "var"}]}], 
      RowBox[{"1.3877787807814457`*^-17", "-", 
       RowBox[{"0.8989718557695612`", " ", "var"}]}], 
      RowBox[{"0.23069375996480726`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.3428912244955602`", " ", "var"}]}], 
      RowBox[{"0.526236279304404`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.9999999999998415`", " ", "var"}]}]},
     {
      RowBox[{"0.006444725273111046`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.9921876377148984`", " ", "var"}]}], 
      RowBox[{"0.5955733806479203`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.20748084537449105`", " ", "var"}]}], 
      RowBox[{"0.37662048931601566`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.8989718557695612`", " ", "var"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.3428912244955602`", " ", "var"}]}], 
      RowBox[{"0.09940342275094782`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.9999999999998415`", " ", "var"}]}]},
     {
      RowBox[{
       RowBox[{"-", "1.942890293094024`*^-16"}], "-", 
       RowBox[{"0.9921876377148984`", " ", "var"}]}], 
      RowBox[{"0.00994528385473302`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.20748084537449105`", " ", "var"}]}], 
      RowBox[{"0.0006029704718177042`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.8989718557695612`", " ", "var"}]}], 
      RowBox[{"0.6772303167692659`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.3428912244955602`", " ", "var"}]}], 
      RowBox[{"0.28620711191488096`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.9999999999998415`", " ", "var"}]}]},
     {
      RowBox[{"0.32566692952992193`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.9921876377148984`", " ", "var"}]}], 
      RowBox[{"5.551115123125783`*^-17", "-", 
       RowBox[{"0.20748084537449105`", " ", "var"}]}], 
      RowBox[{"0.0003264288933141901`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.8989718557695612`", " ", "var"}]}], 
      RowBox[{"0.31975161959457005`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.3428912244955602`", " ", "var"}]}], 
      RowBox[{"0.3662513203065252`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.9999999999998415`", " ", "var"}]}]},
     {
      RowBox[{"0.3758006100662584`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.9921876377148984`", " ", "var"}]}], 
      RowBox[{"0.005056924785508732`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.20748084537449105`", " ", "var"}]}], 
      RowBox[{"5.551115123125783`*^-17", "-", 
       RowBox[{"0.8989718557695612`", " ", "var"}]}], 
      RowBox[{"0.2615539701694077`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.3428912244955602`", " ", "var"}]}], 
      RowBox[{"0.3781953250185081`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.9999999999998415`", " ", "var"}]}]},
     {
      RowBox[{"0.0028553023365647523`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.9921876377148984`", " ", "var"}]}], 
      RowBox[{"0.5637654930740723`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.20748084537449105`", " ", "var"}]}], 
      RowBox[{"0.31279903641877194`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.8989718557695612`", " ", "var"}]}], 
      RowBox[{"8.326672684688674`*^-17", "-", 
       RowBox[{"1.3428912244955602`", " ", "var"}]}], 
      RowBox[{"0.2205854387495385`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.9999999999998415`", " ", "var"}]}]},
     {
      RowBox[{
       RowBox[{"-", "1.3877787807814457`*^-16"}], "-", 
       RowBox[{"0.9921876377148984`", " ", "var"}]}], 
      RowBox[{"0.3755176081913765`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.20748084537449105`", " ", "var"}]}], 
      RowBox[{"0.005914365141389322`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.8989718557695612`", " ", "var"}]}], 
      RowBox[{"0.7033885241535833`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.3428912244955602`", " ", "var"}]}], 
      RowBox[{"0.0006466841523313782`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.9999999999998415`", " ", "var"}]}]},
     {
      RowBox[{"0.02564931933167619`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.9921876377148984`", " ", "var"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.20748084537449105`", " ", "var"}]}], 
      RowBox[{"0.6235068476225802`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.8989718557695612`", " ", "var"}]}], 
      RowBox[{"0.005941218516059388`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.3428912244955602`", " ", "var"}]}], 
      RowBox[{"0.10454485145615088`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.9999999999998415`", " ", "var"}]}]},
     {
      RowBox[{"0.32367851447785606`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.9921876377148984`", " ", "var"}]}], 
      RowBox[{"0.2347463651492711`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.20748084537449105`", " ", "var"}]}], 
      RowBox[{"1.5265566588595902`*^-16", "-", 
       RowBox[{"0.8989718557695612`", " ", "var"}]}], 
      RowBox[{"0.0233284419739381`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.3428912244955602`", " ", "var"}]}], 
      RowBox[{"0.5519406408386419`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.9999999999998415`", " ", "var"}]}]},
     {
      RowBox[{"0.3925694349095423`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.9921876377148984`", " ", "var"}]}], 
      RowBox[{"0.00026552409803752564`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.20748084537449105`", " ", "var"}]}], 
      RowBox[{"0.2045161105889854`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.8989718557695612`", " ", "var"}]}], 
      RowBox[{"1.1102230246251565`*^-16", "-", 
       RowBox[{"1.3428912244955602`", " ", "var"}]}], 
      RowBox[{"0.3583581210326906`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.9999999999998415`", " ", "var"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.6382774320900903`*^9, 3.6382774556552563`*^9}, {
   3.638288135384239*^9, 3.6382881373411427`*^9}, 3.638288173863514*^9, 
   3.6382889814057207`*^9, 3.6382998347128096`*^9, 3.638299874652091*^9, 
   3.6383001842687273`*^9, 3.638300873385081*^9, {3.63844551550041*^9, 
   3.6384455186456175`*^9}, 3.638445591669882*^9, 3.6384457077389374`*^9, 
   3.6384457501958313`*^9, 3.638446356656993*^9, 3.638446559519574*^9, 
   3.6384468357091913`*^9, {3.638447338934368*^9, 3.6384473669467306`*^9}, {
   3.6384474001607018`*^9, 3.6384474103647227`*^9}, {3.6384474740655637`*^9, 
   3.638447476195368*^9}, {3.6384634809017067`*^9, 3.6384634830265107`*^9}, 
   3.638617389225517*^9, 3.6386177547031126`*^9, 3.6386241811020036`*^9, 
   3.6386258736818137`*^9, 3.638626112359465*^9, 3.708250803901976*^9, {
   3.708250870229211*^9, 3.7082508729999523`*^9}, 3.708254567283366*^9, 
   3.708254645098229*^9, 3.7082548451757708`*^9, 3.708255379096467*^9, 
   3.708256147643927*^9, {3.708412448467152*^9, 3.708412453638372*^9}, 
   3.708412488395266*^9, 3.708413882669874*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.708254296464139*^9, 3.708254298228978*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"We", " ", "will", " ", "check", " ", "that", " ", "Psi", 
    RowBox[{"(", 
     RowBox[{"omega", ",", "v"}], ")"}], " ", "has", " ", "negative", " ", 
    "partial", " ", "derivative", " ", "along", " ", "every", " ", "v_", 
    RowBox[{
     RowBox[{"{", "ij", "}"}], "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"To", " ", "do", " ", "it"}], ",", " ", 
    RowBox[{
     RowBox[{
     "we", " ", "repeat", " ", "computations", " ", "as", " ", "above", " ", 
      "twelwe", " ", "times", " ", "each", " ", "time", " ", "replacing", " ",
       "one", " ", "of", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"F", "[", "i", "]"}], "[", "j", "]"}], "'"}], "s", " ", "by", 
      " ", 
      RowBox[{
       RowBox[{"f", "[", "i", "]"}], "[", "j", "]"}]}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"F", "[", "i", "]"}], "[", "j", "]"}], "-", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "var"}], "}"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", "var"}], ")"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{
     "and", " ", "we", " ", "check", " ", "that", " ", "the", " ", 
      "derivative", " ", "of", " ", "pi_", "5.", "H", " ", "as", " ", "a", 
      " ", "function", " ", "of", " ", "var", " ", "is", " ", "negative", " ",
       "at", " ", "var"}], "=", "0"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "step", " ", "may", " ", "take", " ", "a", " ", "couple", " ",
     "of", " ", "minutes"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{"ff", ",", "newpi", ",", "newV"}], "]"}], ";", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"ii", "=", "1"}], ",", 
     RowBox[{"ii", "<", "5"}], ",", 
     RowBox[{"ii", "++"}], ",", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"jj", "=", "1"}], ",", 
       RowBox[{"jj", "<", "4"}], ",", 
       RowBox[{"jj", "++"}], ",", 
       RowBox[{
        RowBox[{"Clear", "[", 
         RowBox[{"alpha", ",", "beta", ",", "gamma", ",", "tau"}], "]"}], ";", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"iii", "=", "1"}], ",", 
          RowBox[{"iii", "<", "5"}], ",", 
          RowBox[{"iii", "++"}], ",", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"jjj", "=", "1"}], ",", 
            RowBox[{"jjj", "<", "4"}], ",", 
            RowBox[{"jjj", "++"}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"ii", ",", "jj"}], "}"}], "\[Equal]", 
               RowBox[{"{", 
                RowBox[{"iii", ",", "jjj"}], "}"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"ff", "[", "iii", "]"}], "[", "jjj", "]"}], "=", 
               RowBox[{
                RowBox[{"f", "[", "iii", "]"}], "[", "jjj", "]"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"ff", "[", "iii", "]"}], "[", "jjj", "]"}], "=", 
               RowBox[{
                RowBox[{"F", "[", "iii", "]"}], "[", "jjj", "]"}]}]}], 
             "]"}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "<", "5"}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{
           RowBox[{"sol11", "=", 
            RowBox[{"Solve", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"Omega", ".", "x"}], "\[Equal]", "0"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"ff", "[", "i", "]"}], "[", "1", "]"}], ".", "x"}],
                  "\[Equal]", "0"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"ff", "[", "i", "]"}], "[", "2", "]"}], ".", "x"}],
                  "\[Equal]", "0"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"ff", "[", "i", "]"}], "[", "3", "]"}], ".", "x"}],
                  "\[Equal]", "0"}], ",", 
                RowBox[{
                 RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4", "+", "x5"}], 
                 "\[Equal]", "1"}]}], "}"}], ",", "x"}], "]"}]}], ";", 
           RowBox[{
            RowBox[{"newpi", "[", "i", "]"}], "=", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], 
              "}"}], "/.", 
             RowBox[{"sol11", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}]}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"VertexEqs", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"newpi", "[", "1", "]"}], ".", "x"}], "\[Equal]", "0"}], 
           ",", 
           RowBox[{
            RowBox[{
             RowBox[{"newpi", "[", "2", "]"}], ".", "x"}], "\[Equal]", "0"}], 
           ",", 
           RowBox[{
            RowBox[{
             RowBox[{"newpi", "[", "3", "]"}], ".", "x"}], "\[Equal]", "0"}], 
           ",", 
           RowBox[{
            RowBox[{
             RowBox[{"newpi", "[", "4", "]"}], ".", "x"}], "\[Equal]", "0"}], 
           ",", 
           RowBox[{
            RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4", "+", "x5"}], 
            "\[Equal]", "1"}]}], "}"}]}], ";", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "<", "5"}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{
           RowBox[{"sol22", "=", 
            RowBox[{"Solve", "[", 
             RowBox[{
              RowBox[{"Union", "[", 
               RowBox[{
                RowBox[{"Delete", "[", 
                 RowBox[{"VertexEqs", ",", "i"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "0"}], "}"}]}],
                "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], 
               "}"}]}], "]"}]}], ";", 
           RowBox[{
            RowBox[{"newV", "[", "i", "]"}], "=", 
            RowBox[{"x", "/.", 
             RowBox[{"sol22", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}]}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"newpi", "[", "5", "]"}], "=", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "}"}], 
          "/.", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Solve", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"newV", "[", "1", "]"}], ".", "x"}], "\[Equal]", 
                 "0"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"newV", "[", "2", "]"}], ".", "x"}], "\[Equal]", 
                 "0"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"newV", "[", "3", "]"}], ".", "x"}], "\[Equal]", 
                 "0"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"newV", "[", "4", "]"}], ".", "x"}], "\[Equal]", 
                 "0"}], ",", 
                RowBox[{
                 RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4", "+", "x5"}], 
                 "\[Equal]", "1"}]}], "}"}], ",", "x"}], "]"}], ")"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Slack", "=", 
         RowBox[{
          RowBox[{"newpi", "[", "5", "]"}], ".", "H"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Deriv", "=", 
         RowBox[{"D", "[", 
          RowBox[{"Slack", ",", "var"}], "]"}]}], ";", 
        RowBox[{"var", "=", "0"}], ";", 
        RowBox[{"alpha", "=", 
         RowBox[{"-", "0.0311123860547568"}]}], ";", 
        RowBox[{"beta", "=", 
         RowBox[{"-", "0.4088741205676405"}]}], ";", 
        RowBox[{"gamma", "=", "0.3983818946271932"}], ";", 
        RowBox[{"tau", "=", "0.17650670796003481"}], ";", 
        RowBox[{"Print", "[", "Deriv", "]"}], ";", 
        RowBox[{"Clear", "[", "var", "]"}]}]}], "\[IndentingNewLine]", 
      "]"}]}], "]"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.708253378760874*^9, 3.708253409293357*^9}, {
   3.7082534698249407`*^9, 3.7082534751202173`*^9}, {3.708253535812853*^9, 
   3.708253557937286*^9}, {3.70825359234408*^9, 3.7082536966648407`*^9}, {
   3.708253814271241*^9, 3.708253818635646*^9}, {3.708253944737556*^9, 
   3.708253944890562*^9}, {3.708254326401965*^9, 3.708254333552597*^9}, {
   3.708254384751129*^9, 3.70825438856269*^9}, {3.708254478824751*^9, 
   3.708254522765461*^9}, {3.7082548578868647`*^9, 3.708254862675522*^9}, {
   3.7082549730453587`*^9, 3.70825497757948*^9}, 3.70825502139053*^9, {
   3.70825583657368*^9, 3.708255844162085*^9}, {3.708255956497641*^9, 
   3.7082560050663233`*^9}, {3.7082561696929693`*^9, 3.70825617703448*^9}, {
   3.708279621801332*^9, 3.708279636796667*^9}, {3.708412916896493*^9, 
   3.7084129240391197`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"-", "0.8849037167514109`"}]], "Print",
 CellChangeTimes->{3.708412944950058*^9, 3.708413899483014*^9}],

Cell[BoxData[
 RowBox[{"-", "0.5249332966707851`"}]], "Print",
 CellChangeTimes->{3.708412944950058*^9, 3.7084139152954903`*^9}],

Cell[BoxData[
 RowBox[{"-", "0.1254053586871121`"}]], "Print",
 CellChangeTimes->{3.708412944950058*^9, 3.708413931779765*^9}],

Cell[BoxData[
 RowBox[{"-", "0.1060701995102813`"}]], "Print",
 CellChangeTimes->{3.708412944950058*^9, 3.7084139533304367`*^9}],

Cell[BoxData[
 RowBox[{"-", "0.006911402998626526`"}]], "Print",
 CellChangeTimes->{3.708412944950058*^9, 3.708413975034504*^9}],

Cell[BoxData[
 RowBox[{"-", "0.061898069641997455`"}]], "Print",
 CellChangeTimes->{3.708412944950058*^9, 3.708413996298388*^9}],

Cell[BoxData[
 RowBox[{"-", "0.46087473777091326`"}]], "Print",
 CellChangeTimes->{3.708412944950058*^9, 3.708414014502595*^9}],

Cell[BoxData[
 RowBox[{"-", "0.7199508417409246`"}]], "Print",
 CellChangeTimes->{3.708412944950058*^9, 3.7084140365622387`*^9}],

Cell[BoxData[
 RowBox[{"-", "0.1764259986682899`"}]], "Print",
 CellChangeTimes->{3.708412944950058*^9, 3.70841405653273*^9}],

Cell[BoxData[
 RowBox[{"-", "0.3194632720688162`"}]], "Print",
 CellChangeTimes->{3.708412944950058*^9, 3.708414074704715*^9}],

Cell[BoxData[
 RowBox[{"-", "0.20912107159316662`"}]], "Print",
 CellChangeTimes->{3.708412944950058*^9, 3.708414093361047*^9}],

Cell[BoxData[
 RowBox[{"-", "0.965903979368206`"}]], "Print",
 CellChangeTimes->{3.708412944950058*^9, 3.708414111266488*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7082796383685913`*^9, 3.7082796392081757`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Let", " ", "us", " ", "print", " ", "the", " ", 
    RowBox[{"V_i", "'"}], "s"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"V", "[", "1", "]"}], "\[IndentingNewLine]", 
   RowBox[{"V", "[", "2", "]"}], "\[IndentingNewLine]", 
   RowBox[{"V", "[", "3", "]"}], "\[IndentingNewLine]", 
   RowBox[{"V", "[", "4", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.708279623999606*^9, 3.708279666386965*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0.08445050377650319`", ",", "0.30110627363253595`", ",", 
   "0.3405305877490981`", ",", "0.2739126348418627`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.708279666892367*^9, {3.708413204699401*^9, 3.708413206969268*^9}, 
   3.7084141113212137`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.2527611535316777`", ",", "0", ",", "0.3227925175164464`", ",", 
   "0.36571715148318307`", ",", "0.058729177468692814`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.708279666892367*^9, {3.708413204699401*^9, 3.708413206969268*^9}, 
   3.708414111325054*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.2456827013375419`", ",", "0.24636097840402715`", ",", "0", ",", 
   "0.1731101789146447`", ",", "0.3348461413437862`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.708279666892367*^9, {3.708413204699401*^9, 3.708413206969268*^9}, 
   3.708414111327824*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.2469392361174325`", ",", "0.28549539812781`", ",", 
   "0.25379114846992906`", ",", "0", ",", "0.2137742172848285`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.708279666892367*^9, {3.708413204699401*^9, 3.708413206969268*^9}, 
   3.708414111330573*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"End", " ", "of", " ", "file"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.708279652591308*^9, 3.708279657004558*^9}}]
},
WindowSize->{1224, 595},
WindowMargins->{{Automatic, 0}, {Automatic, 47}},
FrontEndVersion->"10.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 9, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1706, 35, 97, "Input"],
Cell[2267, 57, 686, 13, 42, "Input"],
Cell[2956, 72, 1235, 34, 78, "Input"],
Cell[4194, 108, 506, 13, 46, "Input"],
Cell[4703, 123, 9833, 288, 539, "Input"],
Cell[14539, 413, 1219, 33, 59, "Input"],
Cell[15761, 448, 195, 3, 97, "Input"],
Cell[15959, 453, 2096, 52, 78, "Input"],
Cell[18058, 507, 2237, 58, 95, "Input"],
Cell[20298, 567, 1613, 40, 59, "Input"],
Cell[21914, 609, 217, 3, 114, "Input"],
Cell[22134, 614, 730, 19, 63, "Input"],
Cell[CellGroupData[{
Cell[22889, 637, 5104, 115, 195, "Input"],
Cell[27996, 754, 3633, 71, 366, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31666, 830, 2902, 67, 125, "Input"],
Cell[34571, 899, 8712, 164, 248, "Output"]
}, Open  ]],
Cell[43298, 1066, 388, 6, 233, "Input"],
Cell[CellGroupData[{
Cell[43711, 1076, 9514, 236, 538, "Input"],
Cell[CellGroupData[{
Cell[53250, 1316, 126, 2, 21, "Print"],
Cell[53379, 1320, 128, 2, 21, "Print"],
Cell[53510, 1324, 126, 2, 21, "Print"],
Cell[53639, 1328, 128, 2, 21, "Print"],
Cell[53770, 1332, 128, 2, 21, "Print"],
Cell[53901, 1336, 128, 2, 21, "Print"],
Cell[54032, 1340, 127, 2, 21, "Print"],
Cell[54162, 1344, 128, 2, 21, "Print"],
Cell[54293, 1348, 125, 2, 21, "Print"],
Cell[54421, 1352, 126, 2, 21, "Print"],
Cell[54550, 1356, 127, 2, 21, "Print"],
Cell[54680, 1360, 125, 2, 21, "Print"]
}, Open  ]]
}, Open  ]],
Cell[54832, 1366, 248, 4, 131, "Input"],
Cell[CellGroupData[{
Cell[55105, 1374, 471, 10, 97, "Input"],
Cell[55579, 1386, 303, 7, 28, "Output"],
Cell[55885, 1395, 302, 7, 28, "Output"],
Cell[56190, 1404, 300, 7, 28, "Output"],
Cell[56493, 1413, 301, 8, 28, "Output"]
}, Open  ]],
Cell[56809, 1424, 166, 3, 28, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/file_6.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     32656,        920]
NotebookOptionsPosition[     31547,        880]
NotebookOutlinePosition[     31904,        896]
CellTagsIndexPosition[     31861,        893]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"In", " ", "this", " ", "file"}], ",", " ", 
   RowBox[{
    RowBox[{
    "we", " ", "check", " ", "numerically", " ", "that", 
     "\[IndentingNewLine]", "the", " ", "derivatives", " ", "of", " ", "Psi", 
     " ", "along", " ", "the", " ", "directions", " ", "Omega"}], "\[Rule]", 
    RowBox[{"V_i", " ", "are", " ", "negative"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.63861748116039*^9, 3.6386175121830482`*^9}, {
  3.6386175786475782`*^9, 3.6386175872576942`*^9}, {3.708250066028586*^9, 
  3.708250136755124*^9}, {3.708250599929112*^9, 3.708250646794186*^9}, {
  3.70825435661724*^9, 3.708254405126752*^9}, {3.708254497480727*^9, 
  3.708254499073771*^9}, {3.7082793355714684`*^9, 3.7082793797634573`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "F", ",", "W", ",", "Omega", ",", "f", ",", "alpha", ",", "beta", ",", 
    "gamma", ",", "tau", ",", "omega", ",", "H", ",", "V", ",", "var", ",", 
    "omega1", ",", "omega2", ",", "omega3", ",", "omega4", ",", "omega5", ",",
     "pi", ",", "omega"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6380383071038227`*^9, 3.6380383074888444`*^9}, {
   3.638272414301302*^9, 3.6382724355016594`*^9}, {3.6382729614481907`*^9, 
   3.6382729621845927`*^9}, {3.6382730378419075`*^9, 
   3.6382730410677156`*^9}, {3.638288154985177*^9, 3.638288155504978*^9}, {
   3.638445264176155*^9, 3.638445273782078*^9}, {3.6384453580003624`*^9, 
   3.638445380556712*^9}, {3.708250443234824*^9, 3.708250445920076*^9}, 
   3.708250651404798*^9, {3.708279311854755*^9, 3.70827931201262*^9}, {
   3.708279443496211*^9, 3.708279443783862*^9}, {3.708280368562914*^9, 
   3.70828036935168*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Setting", " ", "up", " ", "points", " ", "Omega"}], ",", " ", 
    RowBox[{"omega", " ", "and", " ", "H"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Omega", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "+", "tau"}], ",", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "tau"}]}], ",", 
        RowBox[{"1", "+", "tau"}], ",", "1", ",", "0"}], "}"}], "/", 
      RowBox[{"Total", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "+", "tau"}], ",", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "tau"}]}], ",", 
         RowBox[{"1", "+", "tau"}], ",", "1", ",", "0"}], "}"}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"omega", "=", 
     RowBox[{"{", 
      RowBox[{
      "omega1", ",", "omega2", ",", "omega3", ",", "omega4", ",", "omega5"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "16"}], ",", 
       RowBox[{"3", "/", "16"}], ",", 
       RowBox[{"3", "/", "16"}], ",", 
       RowBox[{"3", "/", "16"}], ",", 
       RowBox[{"1", "/", "4"}]}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.638272470109351*^9, 3.638272471230754*^9}, {
  3.6382881587273846`*^9, 3.638288158992585*^9}, {3.6386239576942253`*^9, 
  3.638623959189311*^9}, {3.7082501477068872`*^9, 3.708250151705327*^9}, {
  3.7082506728898582`*^9, 3.7082506751507607`*^9}, {3.708279280218528*^9, 
  3.708279305329019*^9}, {3.7082793837129593`*^9, 3.708279384664241*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Throughout", " ", "this", " ", "file", " ", "x", " ", "denotes", " ", "a",
     " ", "vector", " ", "of", " ", "five", " ", "variables"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "}"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.6384453943814416`*^9, 3.6384454220559063`*^9}, {
  3.6384455741876388`*^9, 3.6384455807738547`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Setting", " ", "up", " ", "F_", 
    RowBox[{"{", "ij", "}"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "1", "]"}], "[", "1", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1000", "+", 
          RowBox[{"514", "alpha"}]}], ",", "1056", ",", 
         RowBox[{"524", "+", 
          RowBox[{"131", "alpha"}]}], ",", 
         RowBox[{"772", "+", 
          RowBox[{"193", "alpha"}]}], ",", 
         RowBox[{"648", "+", 
          RowBox[{"162", "alpha"}]}]}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1000", "+", 
           RowBox[{"514", "alpha"}]}], ",", "1056", ",", 
          RowBox[{"524", "+", 
           RowBox[{"131", "alpha"}]}], ",", 
          RowBox[{"772", "+", 
           RowBox[{"193", "alpha"}]}], ",", 
          RowBox[{"648", "+", 
           RowBox[{"162", "alpha"}]}]}], "}"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "1", "]"}], "[", "2", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1000", "+", 
          RowBox[{"532", "alpha"}]}], ",", "1128", ",", 
         RowBox[{"1012", "+", 
          RowBox[{"253", "alpha"}]}], ",", 
         RowBox[{"236", "+", 
          RowBox[{"59", "alpha"}]}], ",", 
         RowBox[{"624", "+", 
          RowBox[{"156", "alpha"}]}]}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1000", "+", 
           RowBox[{"532", "alpha"}]}], ",", "1128", ",", 
          RowBox[{"1012", "+", 
           RowBox[{"253", "alpha"}]}], ",", 
          RowBox[{"236", "+", 
           RowBox[{"59", "alpha"}]}], ",", 
          RowBox[{"624", "+", 
           RowBox[{"156", "alpha"}]}]}], "}"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "1", "]"}], "[", "3", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"500", "+", 
          RowBox[{"233", "alpha"}]}], ",", "432", ",", 
         RowBox[{"536", "+", 
          RowBox[{"134", "alpha"}]}], ",", 
         RowBox[{"176", "+", 
          RowBox[{"44", "alpha"}]}], ",", 
         RowBox[{"356", "+", 
          RowBox[{"89", "alpha"}]}]}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"500", "+", 
           RowBox[{"233", "alpha"}]}], ",", "432", ",", 
          RowBox[{"536", "+", 
           RowBox[{"134", "alpha"}]}], ",", 
          RowBox[{"176", "+", 
           RowBox[{"44", "alpha"}]}], ",", 
          RowBox[{"356", "+", 
           RowBox[{"89", "alpha"}]}]}], "}"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "2", "]"}], "[", "1", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"14044", "+", 
          RowBox[{"3511", "beta"}]}], ",", 
         RowBox[{"20000", "+", 
          RowBox[{"9467", "beta"}]}], ",", "17868", ",", 
         RowBox[{"8888", "+", 
          RowBox[{"2222", "beta"}]}], ",", 
         RowBox[{"19200", "+", 
          RowBox[{"4800", "beta"}]}]}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"14044", "+", 
           RowBox[{"3511", "beta"}]}], ",", 
          RowBox[{"20000", "+", 
           RowBox[{"9467", "beta"}]}], ",", "17868", ",", 
          RowBox[{"8888", "+", 
           RowBox[{"2222", "beta"}]}], ",", 
          RowBox[{"19200", "+", 
           RowBox[{"4800", "beta"}]}]}], "}"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "2", "]"}], "[", "2", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"136", "+", 
          RowBox[{"34", "beta"}]}], ",", 
         RowBox[{"200", "+", 
          RowBox[{"98", "beta"}]}], ",", "192", ",", 
         RowBox[{"144", "+", 
          RowBox[{"36", "beta"}]}], ",", 
         RowBox[{"128", "+", 
          RowBox[{"32", "beta"}]}]}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"136", "+", 
           RowBox[{"34", "beta"}]}], ",", 
          RowBox[{"200", "+", 
           RowBox[{"98", "beta"}]}], ",", "192", ",", 
          RowBox[{"144", "+", 
           RowBox[{"36", "beta"}]}], ",", 
          RowBox[{"128", "+", 
           RowBox[{"32", "beta"}]}]}], "}"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "2", "]"}], "[", "3", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"96", "+", 
          RowBox[{"24", "beta"}]}], ",", 
         RowBox[{"100", "+", 
          RowBox[{"28", "beta"}]}], ",", "12", ",", 
         RowBox[{"72", "+", 
          RowBox[{"18", "beta"}]}], ",", 
         RowBox[{"120", "+", 
          RowBox[{"30", "beta"}]}]}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"96", "+", 
           RowBox[{"24", "beta"}]}], ",", 
          RowBox[{"100", "+", 
           RowBox[{"28", "beta"}]}], ",", "12", ",", 
          RowBox[{"72", "+", 
           RowBox[{"18", "beta"}]}], ",", 
          RowBox[{"120", "+", 
           RowBox[{"30", "beta"}]}]}], "}"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "3", "]"}], "[", "1", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"26", "-", 
          RowBox[{"3", "gamma"}]}], ",", 
         RowBox[{"22", "-", 
          RowBox[{"2", "gamma"}]}], ",", 
         RowBox[{"25", "+", 
          RowBox[{"5", "gamma"}]}], ",", "20", ",", "7"}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"26", "-", 
           RowBox[{"3", "gamma"}]}], ",", 
          RowBox[{"22", "-", 
           RowBox[{"2", "gamma"}]}], ",", 
          RowBox[{"25", "+", 
           RowBox[{"5", "gamma"}]}], ",", "20", ",", "7"}], "}"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "3", "]"}], "[", "2", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"17", "-", 
          RowBox[{"3", "gamma"}]}], ",", 
         RowBox[{"22", "-", 
          RowBox[{"2", "gamma"}]}], ",", 
         RowBox[{"25", "+", 
          RowBox[{"5", "gamma"}]}], ",", "20", ",", "16"}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"17", "-", 
           RowBox[{"3", "gamma"}]}], ",", 
          RowBox[{"22", "-", 
           RowBox[{"2", "gamma"}]}], ",", 
          RowBox[{"25", "+", 
           RowBox[{"5", "gamma"}]}], ",", "20", ",", "16"}], "}"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "3", "]"}], "[", "3", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"376", "-", 
          RowBox[{"81", "gamma"}]}], ",", 
         RowBox[{"384", "-", 
          RowBox[{"54", "gamma"}]}], ",", 
         RowBox[{"500", "+", 
          RowBox[{"135", "gamma"}]}], ",", "540", ",", "200"}], "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"376", "-", 
           RowBox[{"81", "gamma"}]}], ",", 
          RowBox[{"384", "-", 
           RowBox[{"54", "gamma"}]}], ",", 
          RowBox[{"500", "+", 
           RowBox[{"135", "gamma"}]}], ",", "540", ",", "200"}], "}"}], 
        "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "4", "]"}], "[", "1", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"618", ",", "392", ",", "365", ",", "625", ",", "500"}], 
        "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{"618", ",", "392", ",", "365", ",", "625", ",", "500"}], 
         "}"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "4", "]"}], "[", "2", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1863", ",", "1252", ",", "1250", ",", "1875", ",", "1260"}], 
        "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{"1863", ",", "1252", ",", "1250", ",", "1875", ",", "1260"}],
          "}"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "4", "]"}], "[", "3", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"384", ",", "496", ",", "495", ",", "625", ",", "500"}], 
        "}"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{"{", 
         RowBox[{"384", ",", "496", ",", "495", ",", "625", ",", "500"}], 
         "}"}], "]"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.638623791525721*^9, 3.6386238478489428`*^9}, {
  3.6386239557331133`*^9, 3.6386240096601973`*^9}, {3.6386258009506536`*^9, 
  3.6386258317944174`*^9}, {3.708411179656384*^9, 3.708411197273951*^9}, {
  3.7084112276933804`*^9, 3.708411392151284*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.638617628894677*^9, 3.638617629320878*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "These", " ", "are", " ", "the", " ", "vertices", " ", "of", " ", "Delta", 
    
    RowBox[{"(", 
     RowBox[{"Omega", ",", "0", ",", "...", ",", "0"}], ")"}], " ", "as", " ",
     "computed", " ", "in", " ", "File", " ", "5"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"W", "[", "1", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
     "0.`", ",", "0.08445050377650318`", ",", "0.30110627363253584`", ",", 
      "0.34053058774909817`", ",", "0.27391263484186285`"}], "}"}]}], ";", 
   " ", 
   RowBox[{
    RowBox[{"W", "[", "2", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
     "0.2527611535316777`", ",", "0.`", ",", "0.3227925175164463`", ",", 
      "0.3657171514831832`", ",", "0.05872917746869284`"}], "}"}]}], ";", " ", 
   RowBox[{
    RowBox[{"W", "[", "3", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
     "0.24568270133754186`", ",", "0.24636097840402715`", ",", "0.`", ",", 
      "0.1731101789146446`", ",", "0.3348461413437863`"}], "}"}]}], ";", " ", 
   
   RowBox[{
    RowBox[{"W", "[", "4", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
     "0.24693923611743254`", ",", "0.28549539812781005`", ",", 
      "0.253791148469929`", ",", "0.`", ",", "0.21377421728482834`"}], 
     "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.708279721906351*^9, 3.7082797954584713`*^9}, {
  3.708413147124308*^9, 3.708413151477188*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Computing", " ", "linear", " ", "forms", " ", "pi_i", " ", "defining", 
    " ", "facets", " ", "of", " ", "the", " ", "simplex", " ", "Delta", 
    RowBox[{"(", 
     RowBox[{"omega", ",", "0", ",", "...", ",", "0"}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "<", "5"}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{
      RowBox[{"sol11", "=", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"omega", ".", "x"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"F", "[", "i", "]"}], "[", "1", "]"}], ".", "x"}], 
            "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"F", "[", "i", "]"}], "[", "2", "]"}], ".", "x"}], 
            "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"F", "[", "i", "]"}], "[", "3", "]"}], ".", "x"}], 
            "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4", "+", "x5"}], 
            "\[Equal]", "1"}]}], "}"}], ",", "x"}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"pi", "[", "i", "]"}], "=", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "}"}], "/.", 
        RowBox[{"sol11", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}]}]}], "]"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.63827262786789*^9, 3.638272662373187*^9}, {
   3.6382728318516455`*^9, 3.6382729110360575`*^9}, 3.638272948523757*^9, {
   3.638272992965575*^9, 3.638272993235776*^9}, 3.6382770387454157`*^9, 
   3.6382770921070633`*^9, 3.63827713776699*^9, 3.638288169685706*^9, {
   3.638445382496217*^9, 3.6384453903645325`*^9}, {3.638445449158865*^9, 
   3.6384454522396717`*^9}, {3.638617554785529*^9, 3.6386175587992373`*^9}, 
   3.708250436518992*^9, {3.708279404108526*^9, 3.708279416070616*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Computing", " ", "vertices", " ", "V_i", " ", "of", " ", "the", " ", 
    "simplex", " ", "Delta", 
    RowBox[{"(", 
     RowBox[{"omega", ",", "0", ",", "...", ",", "0"}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"VertexEqs", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"pi", "[", "1", "]"}], ".", "x"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"pi", "[", "2", "]"}], ".", "x"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"pi", "[", "3", "]"}], ".", "x"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"pi", "[", "4", "]"}], ".", "x"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4", "+", "x5"}], "\[Equal]",
        "1"}]}], "}"}]}], ";", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "<", "5"}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{
      RowBox[{"sol22", "=", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"Union", "[", 
          RowBox[{
           RowBox[{"Delete", "[", 
            RowBox[{"VertexEqs", ",", "i"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "0"}], "}"}]}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "}"}]}],
         "]"}]}], ";", 
      RowBox[{
       RowBox[{"V", "[", "i", "]"}], "=", 
       RowBox[{"x", "/.", 
        RowBox[{"sol22", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}]}]}], "]"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.6382729185759773`*^9, 3.638272956738278*^9}, {
   3.6382730238188677`*^9, 3.638273031144389*^9}, 3.638277038761016*^9, 
   3.6382770921226635`*^9, 3.638277143133506*^9, {3.6382771797516055`*^9, 
   3.638277185912422*^9}, {3.63827722163072*^9, 3.6382772452328825`*^9}, 
   3.6382772858495893`*^9, 3.6382773396737337`*^9, {3.63827737410223*^9, 
   3.63827738564116*^9}, {3.638445434595834*^9, 3.6384454861288443`*^9}, {
   3.6386176422678022`*^9, 3.638617644105506*^9}, {3.7082504313850317`*^9, 
   3.708250432118565*^9}, 3.708279426976768*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Computing", " ", "the", " ", "linear", " ", "form", " ", "pi_", "5", " ", 
    "defining", " ", "the", " ", "facet", " ", "conv", 
    RowBox[{"(", 
     RowBox[{"V1", ",", "V2", ",", "V3", ",", "V4"}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"pi", "[", "5", "]"}], "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "}"}], "/.", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"V", "[", "1", "]"}], ".", "x"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"V", "[", "2", "]"}], ".", "x"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"V", "[", "3", "]"}], ".", "x"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"V", "[", "4", "]"}], ".", "x"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{"x1", "+", "x2", "+", "x3", "+", "x4", "+", "x5"}], 
            "\[Equal]", "1"}]}], "}"}], ",", "x"}], "]"}], ")"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.6382736296085005`*^9, 3.6382737538809404`*^9}, 
   3.638273919595095*^9, 3.6382770387766156`*^9, 3.6382770921382637`*^9, 
   3.6382771457271123`*^9, {3.6384455535112915`*^9, 3.638445560985111*^9}, {
   3.63861764643431*^9, 3.638617647866412*^9}, 3.708250426811812*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Defining", " ", "Psi"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Psi", "=", 
     RowBox[{
      RowBox[{"pi", "[", "5", "]"}], ".", "H"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Taking", " ", "the", " ", "derivative", " ", "along", " ", "Omega"}], 
     "\[Rule]", "V1"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "omega1", ",", "omega2", ",", "omega3", ",", "omega4", ",", "omega5"}], 
      "}"}], "=", 
     RowBox[{"Omega", "+", 
      RowBox[{"parameter", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"W", "[", "1", "]"}], "-", "Omega"}], ")"}]}]}]}], ";", 
    RowBox[{"PsiAlong1", "=", "Psi"}], ";", 
    RowBox[{"Clear", "[", 
     RowBox[{
     "omega1", ",", "omega2", ",", "omega3", ",", "omega4", ",", "omega5"}], 
     "]"}], ";", 
    RowBox[{"DPsiAlong1", "=", 
     RowBox[{"D", "[", 
      RowBox[{"PsiAlong1", ",", "parameter"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Printing", " ", "this", " ", "derivative"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "omega1", ",", "omega2", ",", "omega3", ",", "omega4", ",", "omega5"}], 
      "}"}], "=", "Omega"}], ";", 
    RowBox[{"tau", "=", "0.17650670796003481"}], ";", 
    RowBox[{"alpha", "=", 
     RowBox[{"-", "0.0311123860547568"}]}], ";", 
    RowBox[{"beta", "=", 
     RowBox[{"-", "0.4088741205676405"}]}], ";", 
    RowBox[{"gamma", "=", "0.3983818946271932"}], ";"}], " ", 
   "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{"parameter", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "DPsiAlong1", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", 
    RowBox[{
    "alpha", ",", "beta", ",", "gamma", ",", "tau", ",", "parameter", ",", 
     "omega1", ",", "omega2", ",", "omega3", ",", "omega4", ",", "omega5"}], 
    "]"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.708279475880513*^9, 3.708279515411631*^9}, {
   3.7082798319608927`*^9, 3.708279840711957*^9}, {3.708279902270276*^9, 
   3.708280092461541*^9}, {3.7082802503020277`*^9, 3.70828025858088*^9}, {
   3.708280301782188*^9, 3.708280390433663*^9}, {3.708280471492107*^9, 
   3.708280484145052*^9}, {3.708280541807996*^9, 3.708280554235096*^9}, {
   3.708415434486353*^9, 3.708415435184636*^9}, 3.7084155390666018`*^9}],

Cell[BoxData[
 RowBox[{"-", "0.6129370668293551`"}]], "Print",
 CellChangeTimes->{3.7082803118531113`*^9, 3.7082803930702972`*^9, 
  3.708280524628405*^9, 3.708280716921191*^9, 3.7084153964496527`*^9, 
  3.708415481551508*^9, 3.708415603366289*^9, 3.708415991432315*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Taking", " ", "the", " ", "derivative", " ", "along", " ", "Omega"}], 
    "\[Rule]", "V2"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "omega1", ",", "omega2", ",", "omega3", ",", "omega4", ",", "omega5"}], 
      "}"}], "=", 
     RowBox[{"Omega", "+", 
      RowBox[{"parameter", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"W", "[", "2", "]"}], "-", "Omega"}], ")"}]}]}]}], ";", 
    RowBox[{"PsiAlong2", "=", "Psi"}], ";", 
    RowBox[{"Clear", "[", 
     RowBox[{
     "omega1", ",", "omega2", ",", "omega3", ",", "omega4", ",", "omega5"}], 
     "]"}], ";", 
    RowBox[{"DPsiAlong2", "=", 
     RowBox[{"D", "[", 
      RowBox[{"PsiAlong2", ",", "parameter"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Printing", " ", "this", " ", "derivative"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "omega1", ",", "omega2", ",", "omega3", ",", "omega4", ",", "omega5"}], 
      "}"}], "=", "Omega"}], ";", 
    RowBox[{"tau", "=", "0.17650670796003481"}], ";", 
    RowBox[{"alpha", "=", 
     RowBox[{"-", "0.0311123860547568"}]}], ";", 
    RowBox[{"beta", "=", 
     RowBox[{"-", "0.4088741205676405"}]}], ";", 
    RowBox[{"gamma", "=", "0.3983818946271932"}], ";"}], " ", 
   "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{"parameter", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "DPsiAlong2", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", 
    RowBox[{
    "alpha", ",", "beta", ",", "gamma", ",", "tau", ",", "parameter", ",", 
     "omega1", ",", "omega2", ",", "omega3", ",", "omega4", ",", "omega5"}], 
    "]"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.708280729693151*^9, 3.708280760045905*^9}, 
   3.70841550744774*^9, 3.708415542747838*^9}],

Cell[BoxData[
 RowBox[{"-", "0.06428544253576107`"}]], "Print",
 CellChangeTimes->{3.708415651435355*^9, 3.708416038539715*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Taking", " ", "the", " ", "derivative", " ", "along", " ", "Omega"}], 
    "\[Rule]", "V3"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "omega1", ",", "omega2", ",", "omega3", ",", "omega4", ",", "omega5"}], 
      "}"}], "=", 
     RowBox[{"Omega", "+", 
      RowBox[{"parameter", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"W", "[", "3", "]"}], "-", "Omega"}], ")"}]}]}]}], ";", 
    RowBox[{"PsiAlong3", "=", "Psi"}], ";", 
    RowBox[{"Clear", "[", 
     RowBox[{
     "omega1", ",", "omega2", ",", "omega3", ",", "omega4", ",", "omega5"}], 
     "]"}], ";", 
    RowBox[{"DPsiAlong3", "=", 
     RowBox[{"D", "[", 
      RowBox[{"PsiAlong3", ",", "parameter"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Printing", " ", "this", " ", "derivative"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "omega1", ",", "omega2", ",", "omega3", ",", "omega4", ",", "omega5"}], 
      "}"}], "=", "Omega"}], ";", 
    RowBox[{"tau", "=", "0.17650670796003481"}], ";", 
    RowBox[{"alpha", "=", 
     RowBox[{"-", "0.0311123860547568"}]}], ";", 
    RowBox[{"beta", "=", 
     RowBox[{"-", "0.4088741205676405"}]}], ";", 
    RowBox[{"gamma", "=", "0.3983818946271932"}], ";"}], " ", 
   "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{"parameter", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "DPsiAlong3", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", 
    RowBox[{
    "alpha", ",", "beta", ",", "gamma", ",", "tau", ",", "parameter", ",", 
     "omega1", ",", "omega2", ",", "omega3", ",", "omega4", ",", "omega5"}], 
    "]"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.708280802433837*^9, 3.708280823796652*^9}, 
   3.708415515659914*^9, 3.708415547184363*^9}],

Cell[BoxData[
 RowBox[{"-", "0.45313054029072797`"}]], "Print",
 CellChangeTimes->{3.7082808547346497`*^9, 3.708415696357759*^9, 
  3.7084160806144047`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Taking", " ", "the", " ", "derivative", " ", "along", " ", "Omega"}], 
    "\[Rule]", "V4"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "omega1", ",", "omega2", ",", "omega3", ",", "omega4", ",", "omega5"}], 
      "}"}], "=", 
     RowBox[{"Omega", "+", 
      RowBox[{"parameter", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"W", "[", "4", "]"}], "-", "Omega"}], ")"}]}]}]}], ";", 
    RowBox[{"PsiAlong4", "=", "Psi"}], ";", 
    RowBox[{"Clear", "[", 
     RowBox[{
     "omega1", ",", "omega2", ",", "omega3", ",", "omega4", ",", "omega5"}], 
     "]"}], ";", 
    RowBox[{"DPsiAlong4", "=", 
     RowBox[{"D", "[", 
      RowBox[{"PsiAlong4", ",", "parameter"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Printing", " ", "this", " ", "derivative"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "omega1", ",", "omega2", ",", "omega3", ",", "omega4", ",", "omega5"}], 
      "}"}], "=", "Omega"}], ";", 
    RowBox[{"tau", "=", "0.17650670796003481"}], ";", 
    RowBox[{"alpha", "=", 
     RowBox[{"-", "0.0311123860547568"}]}], ";", 
    RowBox[{"beta", "=", 
     RowBox[{"-", "0.4088741205676405"}]}], ";", 
    RowBox[{"gamma", "=", "0.3983818946271932"}], ";"}], " ", 
   "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{"parameter", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "DPsiAlong4", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", 
    RowBox[{
    "alpha", ",", "beta", ",", "gamma", ",", "tau", ",", "parameter", ",", 
     "omega1", ",", "omega2", ",", "omega3", ",", "omega4", ",", "omega5"}], 
    "]"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.708280862736663*^9, 3.708280876491179*^9}, 
   3.708415519249422*^9, 3.708415552167557*^9}],

Cell[BoxData[
 RowBox[{"-", "0.2736843970801126`"}]], "Print",
 CellChangeTimes->{3.708280908507843*^9, 3.70841574058879*^9, 
  3.70841612525278*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"End", " ", "of", " ", "file"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.708280913154997*^9, 3.7082809210765142`*^9}}]
},
WindowSize->{1224, 595},
WindowMargins->{{Automatic, 14}, {48, Automatic}},
FrontEndVersion->"10.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 9, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 780, 14, 46, "Input"],
Cell[1341, 36, 936, 16, 42, "Input"],
Cell[2280, 54, 1649, 44, 95, "Input"],
Cell[3932, 100, 506, 13, 46, "Input"],
Cell[4441, 115, 9833, 288, 539, "Input"],
Cell[14277, 405, 195, 3, 97, "Input"],
Cell[14475, 410, 1438, 39, 97, "Input"],
Cell[15916, 451, 2177, 54, 78, "Input"],
Cell[18096, 507, 2344, 61, 95, "Input"],
Cell[20443, 570, 1613, 40, 59, "Input"],
Cell[CellGroupData[{
Cell[22081, 614, 2533, 64, 361, "Input"],
Cell[24617, 680, 270, 4, 21, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24924, 689, 1973, 53, 327, "Input"],
Cell[26900, 744, 127, 2, 21, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27064, 751, 1974, 53, 327, "Input"],
Cell[29041, 806, 156, 3, 21, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29234, 814, 1974, 53, 327, "Input"],
Cell[31211, 869, 149, 3, 21, "Print"]
}, Open  ]],
Cell[31375, 875, 168, 3, 28, "Input"]
}
]
*)

(* End of internal cache information *)

